On the observational characteristics of lithium-enhanced giant stars in comparison with normal red giants

With an aim to shed light on the origin of Li anomaly observed in a small fraction of red giants, we carried out a spectroscopic study on the observational characteristics of selected 20 bright Li-rich giants, in comparison with a large number of normal late G-early K giants, where special attention was paid to clarifying any difference between two samples with respect to stellar parameters, rotation, activity, kinematic properties, and chemical abundances of Li, Be, C, O, Na, S, and Zn). Our targets are roughly divided into 'bump/clump group' and 'luminous group' according to the position on the HR diagram. Regarding the former group, Li-enriched giants and the corresponding normal giants appear practically similar except for Li, suggesting that surface Li enhancement in this group may be a transient episode which normal giants undergo at some certain evolutionary stage. Meanwhile, those Li-rich giants belonging to the latter group appear more anomalous in the sense that they tend to show larger rotational velocities, and that their elemental abundances (e.g., those of C and O derived from high-excitation lines) are apt to show apparent overabundances, though this might be due to some spurious effect reflecting the difficulty of abundance derivation in stars of higher rotation and activity. Our analysis confirmed considerable Be deficiency as well as absence of 6Li as the general characteristics of Li-rich giants under study, which implies that engulfment of planets is rather unlikely for the cause of Li-enrichment.

==> anc/ReadMe.txt <==
Keywords: stars: abundances - stars: activity - stars: atmospheres - 
stars: evolution - stars: late-type - stars: rotation

Abstract:

The files in this directory constitute the online materials for the paper 
"On the observational characteristics of lithium-enhanced giant stars in comparison 
with normal red giants  (Y. Takeda and A. Tajitsu)", which summarize the basic 
observational data of the program stars, and the parameters as well as 
the abundances resulting from our analysis.

File Summary:
--------------------------------------------------------------------------
FileName     Lrecl Records Explanations
--------------------------------------------------------------------------
ReadMe.txt    ...    ...   This file
tableE1.dat   252    241   EWs of Fe I/Fe II lines and the corresponding Fe abundances 
tableE2.dat   166     20   Basic data and the parameters of the program stars 
tableE3.dat   224     20   Results of abundance analysis for Li, Be, C, O, Na, S, and Zn. 
tableE4.dat    62    200   CaII 3934 core emission strengths determined for 200 normal giants
tableE5.dat    76    239   Results of Li abundance analysis for 239 normal giants 
tableE6.dat    79    103   Results of Li abundance analysis for 103 Kepler giants
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
The basic atomic data, the equivalent widths, and the resulting Fe abundances 
(corresponding to the final parameters) are presented here for each of the Fe I 
and Fe II lines, which were used to determinine the atmospheric parameters of 
20 program stars. The logarithmic Fe abundances [A(Fe)] are expressed in the 
usual normalization of A(H)=12.00. The first line is the header information.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for HD 174104
  39-  43  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 174104
  44-  49  F6.1   mA    W_lam     Fe line equivalent widths for HD 21018
  50-  54  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 21018
  55-  60  F6.1   mA    W_lam     Fe line equivalent widths for HD 203136
  61-  65  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 203136
  66-  71  F6.1   mA    W_lam     Fe line equivalent widths for HD 232862
  72-  76  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 232862
  77-  82  F6.1   mA    W_lam     Fe line equivalent widths for HD 212430
  83-  87  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 212430
  88-  93  F6.1   mA    W_lam     Fe line equivalent widths for KIC 9821622
  94-  98  F5.2  dex    A(Fe)     line-by-line Fe abundances for KIC 9821622
  99- 104  F6.1   mA    W_lam     Fe line equivalent widths for HD 170527
 105- 109  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 170527
 110- 115  F6.1   mA    W_lam     Fe line equivalent widths for HD 12203
 116- 120  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 12203
 121- 126  F6.1   mA    W_lam     Fe line equivalent widths for HD 194937
 127- 131  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 194937
 132- 137  F6.1   mA    W_lam     Fe line equivalent widths for HD 8676
 138- 142  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 8676
 143- 148  F6.1   mA    W_lam     Fe line equivalent widths for HD 183492
 149- 153  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 183492
 154- 159  F6.1   mA    W_lam     Fe line equivalent widths for HD 167304
 160- 164  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 167304
 165- 170  F6.1   mA    W_lam     Fe line equivalent widths for HD 10437
 171- 175  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 10437
 176- 181  F6.1   mA    W_lam     Fe line equivalent widths for HD 214995
 182- 186  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 214995
 187- 192  F6.1   mA    W_lam     Fe line equivalent widths for PDS 100
 193- 197  F5.2  dex    A(Fe)     line-by-line Fe abundances for PDS 100
 198- 203  F6.1   mA    W_lam     Fe line equivalent widths for HD 6665
 204- 208  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 6665
 209- 214  F6.1   mA    W_lam     Fe line equivalent widths for HD 9746
 215- 219  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 9746
 220- 225  F6.1   mA    W_lam     Fe line equivalent widths for HD 30834
 226- 230  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 30834
 231- 236  F6.1   mA    W_lam     Fe line equivalent widths for HD 205349
 237- 241  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 205349
 242- 247  F6.1   mA    W_lam     Fe line equivalent widths for HD 787
 248- 252  F5.2  dex    A(Fe)     line-by-line Fe abundances for HD 787
--------------------------------------------------------------------------------


Description: "tableE2.dat"
--------------------------------------------------------------------------
In this file are summarized the fundamental data and the atmospheric/stellar 
parameters of 20 program stars. In case that data are not available, dummy data
(such as 0,000  -9.999, or 999.9) are tentatively assigned.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  2   I2    ---      num        star number (according to the descending order of Teff)
   4- 13  A10    ---      name       star name
  14- 20   I7    ---      HIP        HIP number
  22- 29   A8    ---     SpType      spectral type
  30- 35  F6.2    mag      V         apparent V magnitude
  36- 41  F6.2    mag     B-V        apparent B-V color
  42- 47  F6.2    mag     A_V        interstellar extinction in the V band 
  48- 53  F6.2    mag     B.C.       bolometric correction 
  54- 59  F6.2  Lsun/dex  logL       logarithic luminosity
  60- 66  F7.0     K      Teff       effective temperature
  67- 71  F5.2 cm/s^2/dex log g      logarithmic surface gravity
  72- 76  F5.2   km/s     vt         microturbulent velocity
  77- 82  F6.2   ---     [Fe/H]      logarithmic Fe abundance relative to the Sun
  83- 88  F6.1   km/s     vsini      projected rotational velocity 
  89- 95  F7.3    dex    logR'kp     activity index (CaII 3934 line core emission strength)
  96-102  F7.2   m.a.s     pi        parallax 
 103-110  F8.2  mas/yr    pm_a       proper motion in alpha direction 
 111-118  F8.2  mas/yr    pm_d       proper motion in delta direction
 119-124  F6.1   km/s      Vhel      heliocentric radial velocity
 125-131  F7.3   kpc       Rm        mean galactocentric distance
 132-138  F7.3   ---       e         orbital eccentricity
 139-145  F6.3   kpc       zm        maximum separation from the galactic plane
 146-152  F7.1   km/s     U_lsr      Space velocity in radial direction relative to LSR
 153-159  F7.1   km/s     V_lsr      Space velocity in tangential direction relative to LSR
 160-166  F7.1   km/s     W_lsr      Space velocity in vertical direction relative to LSR
--------------------------------------------------------------------------------

Description: "tableE3.dat"
--------------------------------------------------------------------------
The abundance results for Li, Be, C, O, Na, S, amd Zn along with the related quantities 
(equivalent width, non-LTE correction) for 20 program stars are summarized. In case that 
abundance could not be determined, dummy data (-9.999 or -999.9) are tentatively assigned.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE3.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  2   I2    ---      num        star number (according to the descending order of Teff)
   4- 13  A10    ---      name       star name
  14- 20  F7.0     K      Teff       effective temperature
  21- 25  F5.2 cm/s^2/dex log g      logarithmic surface gravity
  26- 30  F5.2   km/s     vt         microturbulent velocity
  31- 36  F6.2   dex     [Fe/H]      logarithmic Fe abundance [relative to Sun]
  37- 43  F7.1   mA      W(Li6708)   equivalent width for Li I 6708 feature (6 components)
  44- 50  F7.3   dex     A(Li6708)   non-LTE A(Li) derived from Li I 6708
  51- 57  F7.3   dex     d(Li6708)   non-LTE correction for Li I 6708 
  58- 64  F7.3   dex     varA6708    variation of A(Li6708) by inclusion of 6Li with 6Li/7Li=0.1  
  65- 70  F6.1   mA      W(Li6104)   equivalent width for Li I 6104 feature (3 components)
  71- 77  F7.3   dex     A(Li6104)   non-LTE A(Li) derived from Li I 6104
  78- 84  F7.3   dex     d(Li6104)   non-LTE correction for Li 6104
  85- 91  F7.3   dex     varA6104    variation of A(Li6104) by inclusion of 6Li with 6Li/7Li=0.1 
  92- 98  F7.1   mA      W(Be3131)   equivalent width for Be II 3131.066
  99-105  F7.3   dex     A(Be3131)   LTE A(Be) derived from Be II 3131.066
 106-112  F7.1   mA      W(C5380)    equivalent width for C I 5380.337
 113-119  F7.3   dex     [C5380/H]   non-LTE C abundance (from C I 5380.337) [relative to Sun]
 120-126  F7.3   dex     d(C5380)    non-LTE correction for C I 5380.337
 127-133  F7.1   mA      W(O6300)    equivalent width for [O I] 6300.304
 134-140  F7.3   dex     [O6300/H]   LTE O abundance (from [O I] 6300.304) [relative to Sun]
 141-147  F7.1   mA      W(O7774)    equivalent width for O I 7774.166
 148-154  F7.3   dex     [O7774/H]   non-LTE O abundance (from O I 7774.166) [relative to Sun]
 155-161  F7.3   dex     d(O7774)    non-LTE correction for O I 7774.166
 162-168  F7.1   mA      W(Na6161)   equivalent width for Na I 6160.747
 169-175  F7.3   dex     [Na6161/H]  non-LTE Na abundance (from Na I 6160.747) [relative to Sun]
 176-182  F7.3   dex     d(Na6161)   non-LTE correction for Na I 6160.747
 183-189  F7.1   mA      W(S6757)    equivalent width for S I 6757 feature (3 components)
 190-196  F7.3   dex     [S6757/H]   non-LTE S abundance (from S I 6757) [relative to Sun]
 197-203  F7.3   dex     d(S6757)    non-LTE correction for S I 6757
 204-210  F7.1   mA      W(Zn6362)   equivalent width for Zn I 6362.338
 211-217  F7.3   dex     [Zn6362/H]  non-LTE Zn abundance (from Zn I 6362.338) [relative to Sun]
 218-224  F7.3   dex     d(Zn6362)   non-LTE correction for Zn I 6362.338
--------------------------------------------------------------------------------

Description: "tableE4.dat"
--------------------------------------------------------------------------
The values of the activity index (logR'kp, logarithmic ratio of the CaII 3934 line 
core emission to the total bolometric flux) determined for 200 normal red giants 
(studied by Takeda & Tajitsu 2014; for which UV spectra are available) are summarized. 
Related stellar parameters (determined in Takeda et al. 2008) are also given.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE4.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---       HD        HD number
   7- 14  F8.0     K      Teff       effective temperature
  15- 20  F6.2 cm/s^2/dex log g      logarithmic surface gravity
  21- 26  F6.2   km/s      vt        microturbulent velocity
  27- 33  F7.2   dex     [Fe/H]      logarithmic Fe abundance [relative to Sun]
  34- 39  F7.2   km/s     vsini      projected rotational velocity 
  40- 47  F8.1    A       wmin       lower limit of integration range [wmin, wmax]
  48- 55  F8.1    A       wmax       upper limit of integration range [wmin, wmax]
  56- 62  F7.3   dex     logR'kp     strength index for CaII 3934 line core emission
 --------------------------------------------------------------------------------

Description: "tableE5.dat"
--------------------------------------------------------------------------
This file summarizes the results of Li abundance analysis (based on the Li 6708 line
feature) for 239 normal red giants (studied by Takeda et al. 2015; for which red-region 
spectra are available) along with the stellar parameters determined by Takeda et al. (2008).
The Li abundance results independently determined by Liu et al. (2014)
are also given for comparison. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE5.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---       HD        HD number
   7- 14  F8.0     K      Teff       effective temperature
  15- 20  F6.2 cm/s^2/dex log g      logarithmic surface gravity
  21- 26  F6.2   km/s      vt        microturbulent velocity
  27- 33  F7.2   dex     [Fe/H]      logarithmic Fe abundance [relative to Sun]
  34- 39  F6.1   mA       W(6708)    equivalent width for Li I 6708
  40- 47  F8.3   dex       A^N       non-LTE A(Li) derived from W(6708)
  48- 54  F7.3   dex       A^L       LTE A(Li) derived from W(6708)
  55- 61  F7.3   dex       del       non-LTE correction (A^N-A^L) 
  62- 64   I3    ---     group(Liu)  subsample group assigned by Liu et al. (2014)^(*) 
  65- 70  F6.2   dex     A^L(Liu)    LTE A(Li) derived by Liu et al. (2014)
  71- 76  F6.2   dex     del(Liu)    non-LTE correction derived by Liu et al. (2014)
 --------------------------------------------------------------------------------
^(*) 1 ... A1 (clear Li detection)
     2 ... A2 (undistinguished Li detection)
     3 ... A3 (upper limit)
     4 ... A4 (planet-hosting giants)


Description: "tableE6.dat"
--------------------------------------------------------------------------
This file summarizes the results of Li abundance analysis (based on the Li 6708 line
feature) along with their stellar parameters for 103 Kepler giants (studied by 
Takeda & Tajitsu 2015 and Takeda et al. 2016a).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE6.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 10   A10    ---     code       star code (see the note^(#) below)
  11- 18  F8.0     K      Teff       effective temperature
  19- 24  F6.2 cm/s^2/dex log g      logarithmic surface gravity
  25- 30  F6.2   km/s      vt        microturbulent velocity
  31- 37  F7.2   dex     [Fe/H]      logarithmic Fe abundance [relative to Sun]
  38- 44  F7.1   mA       W(6708)    equivalent width for Li I 6708
  45- 52  F8.3   dex       A^N       non-LTE A(Li) derived from W(6708)
  53- 59  F7.3   dex       A^L       LTE A(Li) derived from W(6708)
  60- 66  F7.3   dex       del       non-LTE correction (A^N-A^L) 
  67- 72  F6.1   km/s     vsini      projected rotational velocity 
  73- 79  F7.2   Msun      mass      stellar mass
 --------------------------------------------------------------------------------
^(#) 
The first lower-case character denotes the data source (s---our 2014 September 
observation, t---our 2015 July observation, n---Thygesen et al.'s NOT spectra, 
c---Thygesen et al.'s CFHT/TBL spectra), followed by the KIC number (8 characters). 
The last upper-case character indicates the evolutionary status:
R---RG (red giant ascending RGB), C---RC1 (1st clump giant), S---RC2 (2nd clump giant).


==> anc/tableE1.dat <==
#no. ecode  lambda   chi   loggf   HD174104   HD21018    HD203136   HD232862   HD212430 KIC9821622   HD170527   HD12203    HD194937   HD8676     HD183492   HD167304   HD10437    HD214995   PDS100     HD6665     HD9746     HD30834    HD205349   HD787   
0104 26.00 5247.049 0.087 -4.942   0.0 0.00   0.0 0.00 113.5 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0105 26.00 5250.208 0.121 -4.859   0.0 0.00   0.0 0.00 117.1 7.62   0.0 0.00   0.0 0.00 114.9 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153   0.0 0.00   0.0 0.00  70.0 7.72   0.0 0.00  64.5 7.38  58.7 7.38   0.0 0.00  61.9 7.24  72.3 7.51  72.8 7.49  78.9 7.67  80.5 7.61  79.0 7.62  81.1 7.64  89.0 7.55  93.2 7.99  80.6 7.41  83.7 7.32   0.0 0.00  91.8 7.61
0107 26.00 5412.798 4.440 -1.727   0.0 0.00   0.0 0.00  40.5 7.59   0.0 0.00  33.5 7.30  27.3 7.20  57.5 7.66  30.1 7.16  41.3 7.42  39.1 7.36  45.6 7.51  45.5 7.47  44.4 7.46  46.6 7.48  65.7 7.70  54.5 7.71  50.7 7.43  50.3 7.32   0.0 0.00  62.6 7.66
0108 26.00 5491.840 4.190 -2.139   0.0 0.00  29.5 7.59  34.7 7.61  25.2 7.32  26.0 7.26  26.8 7.31  26.8 7.20  26.4 7.19  35.4 7.42  32.4 7.33  39.9 7.51  41.9 7.52  37.7 7.45  47.9 7.62  59.5 7.68  57.0 7.87  51.3 7.55  38.3 7.17  82.6 7.51  57.3 7.61
0110 26.00 5661.348 4.280 -1.790   0.0 0.00   0.0 0.00  53.8 7.75   0.0 0.00  42.7 7.36  33.0 7.21   0.0 0.00  39.0 7.21  53.2 7.54  49.3 7.43  57.5 7.62  61.9 7.66  57.0 7.58  62.5 7.68  75.7 7.75  77.5 8.07  62.9 7.53  58.8 7.34 115.7 7.77  69.2 7.65
0111 26.00 5696.102 4.550 -1.847  20.0 7.64  31.6 7.70  31.4 7.62  27.3 7.46  23.3 7.29  22.2 7.30  38.9 7.56  21.2 7.17  31.1 7.44  27.9 7.34  36.2 7.55  35.9 7.51  34.2 7.49  39.2 7.57   0.0 0.00  47.6 7.80  55.3 7.77  35.4 7.27   0.0 0.00  57.5 7.81
0112 26.00 5701.545 2.560 -2.087   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.1 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0113 26.00 5705.466 4.300 -1.433   0.0 0.00   0.0 0.00  64.0 7.62   0.0 0.00  58.5 7.33  51.9 7.29   0.0 0.00  55.3 7.20  67.1 7.49  65.1 7.42  73.0 7.61  73.3 7.55  71.4 7.54  69.8 7.49  68.4 7.26  76.6 7.70  67.5 7.28  70.5 7.23  99.9 7.19  85.4 7.66
0114 26.00 5778.455 2.590 -3.468  19.7 7.31  50.1 7.57  61.0 7.66  49.9 7.26  57.9 7.37  48.9 7.27   0.0 0.00  57.0 7.23  70.1 7.53  68.4 7.46  74.5 7.61  75.9 7.56  73.5 7.55  77.0 7.55  83.2 7.41  87.4 7.82  79.4 7.37  89.6 7.36   0.0 0.00 108.3 7.81
0115 26.00 5784.657 3.340 -2.615   0.0 0.00   0.0 0.00  52.2 7.48   0.0 0.00  50.8 7.25  41.9 7.14   0.0 0.00  49.7 7.14  62.7 7.43  60.4 7.35  67.7 7.53  67.2 7.45  67.5 7.49  65.7 7.40   0.0 0.00  74.4 7.64  80.9 7.52  73.3 7.20 119.6 7.33  83.7 7.48
0116 26.00 5855.091 4.607 -1.478  13.7 7.12  30.3 7.36  44.9 7.59  27.6 7.16  36.4 7.28  29.2 7.17  26.6 7.00  32.9 7.14  45.8 7.44  42.6 7.35  50.5 7.54  51.3 7.50  49.5 7.49  51.0 7.50  54.3 7.41  55.7 7.67  48.9 7.33  48.2 7.23  76.9 7.31  65.8 7.69
0117 26.00 5909.970 3.210 -2.579  55.4 7.66  77.7 7.77  79.7 7.87  52.5 7.11   0.0 0.00  62.4 7.40  66.7 7.20  71.8 7.37   0.0 0.00   0.0 0.00   0.0 0.00  93.9 7.79   0.0 0.00  94.1 7.80  97.8 7.59 103.7 8.06  96.8 7.62   0.0 0.00   0.0 0.00   0.0 0.00
0118 26.00 5956.692 0.859 -4.537  56.9 7.24  92.0 7.35 102.6 7.59 117.7 7.24 107.9 7.34  97.9 7.36 110.4 7.06 114.4 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555  34.6 7.31  91.4 7.87  80.7 7.72  91.6 7.49  78.4 7.39  66.4 7.29   0.0 0.00  78.6 7.27  89.7 7.56  88.4 7.49  94.2 7.64  97.5 7.61  93.9 7.59 102.8 7.72   0.0 0.00 118.8 8.12   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0120 26.00 6120.244 0.910 -5.906   0.0 0.00   0.0 0.00  34.3 7.62   0.0 0.00  31.8 7.30  29.2 7.27   0.0 0.00  33.6 7.17  49.8 7.48  47.1 7.40  52.8 7.52  55.4 7.50  53.6 7.49  60.8 7.50  66.6 7.31  72.6 7.72  66.8 7.32  87.7 7.38   0.0 0.00 107.6 7.73
0121 26.00 6136.993 2.198 -2.910   0.0 0.00   0.0 0.00 102.0 7.46   0.0 0.00 102.9 7.19  91.0 7.14   0.0 0.00 103.3 7.07 118.3 7.42 113.5 7.29 119.3 7.43   0.0 0.00   0.0 0.00 115.8 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0122 26.00 6151.617 2.176 -3.296  54.0 7.29  88.9 7.50  91.8 7.60  90.6 7.15  90.9 7.30  82.1 7.30  95.8 7.14  92.5 7.21 102.3 7.46 101.8 7.41 107.2 7.55 108.5 7.47 106.7 7.49 110.7 7.50 115.7 7.26   0.0 0.00 118.4 7.36   0.0 0.00   0.0 0.00   0.0 0.00
0123 26.00 6173.341 2.223 -2.888 106.3 7.64   0.0 0.00 112.8 7.68   0.0 0.00 111.3 7.36  98.7 7.30   0.0 0.00 111.0 7.22   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0124 26.00 6180.203 2.730 -2.615  80.9 7.54 111.5 7.81 101.4 7.78 104.3 7.32  92.1 7.32  80.5 7.25 109.1 7.38  90.1 7.16 103.7 7.50 101.2 7.41 110.3 7.62 116.8 7.65 111.4 7.59 119.4 7.70   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0125 26.00 6200.314 2.609 -2.360  87.0 7.24 113.7 7.46 112.8 7.63   0.0 0.00 112.5 7.34  98.6 7.27 119.7 7.18 112.8 7.23   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0126 26.00 6219.279 2.198 -2.458 103.7 7.14   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0127 26.00 6232.639 3.650 -1.197  98.9 7.32   0.0 0.00 115.8 7.71   0.0 0.00 109.5 7.36  95.3 7.24   0.0 0.00 106.6 7.20 118.8 7.51 117.2 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0128 26.00 6240.645 2.220 -3.269   0.0 0.00   0.0 0.00  91.5 7.64   0.0 0.00  90.4 7.33  74.9 7.17   0.0 0.00  91.6 7.23 100.5 7.48 101.5 7.46 105.9 7.58 111.2 7.58 105.6 7.52 111.4 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0129 26.00 6265.131 2.176 -2.578 111.4 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.5 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751   0.0 0.00  52.9 7.65  57.1 7.66  50.9 7.38  48.6 7.30  40.9 7.21  51.3 7.23  46.7 7.17  60.9 7.47  58.2 7.39  65.2 7.55  68.0 7.54  64.0 7.50  69.6 7.56  80.9 7.54  77.8 7.78  72.3 7.42  72.3 7.26   0.0 0.00  88.1 7.65
0131 26.00 6280.616 0.859 -4.363   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 114.5 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0132 26.00 6297.792 2.223 -2.740  84.9 7.18   0.0 0.00   0.0 0.00   0.0 0.00 119.1 7.34 104.1 7.25   0.0 0.00 119.0 7.21   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0133 26.00 6311.500 2.832 -3.141  33.8 7.49  61.5 7.63  67.8 7.69  72.1 7.49  58.5 7.29  56.6 7.35   0.0 0.00  57.2 7.16  70.9 7.45  68.2 7.37  73.5 7.50  88.9 7.72  70.8 7.41  81.5 7.56 103.4 7.71  97.8 7.94   0.0 0.00  97.7 7.45   0.0 0.00 106.2 7.70
0134 26.00 6322.690 2.588 -2.326  99.9 7.35   0.0 0.00 118.6 7.67   0.0 0.00 115.6 7.32 100.3 7.22   0.0 0.00 115.3 7.20   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0135 26.00 6353.835 0.915 -6.477   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.4 7.27  12.0 7.07   0.0 0.00  15.8 6.97  24.5 7.38  24.2 7.32  28.2 7.50  31.0 7.52  27.4 7.42  42.9 7.67  69.5 7.89  60.6 8.05  52.4 7.52  57.4 7.17   0.0 0.00  75.4 7.46
0138 26.00 6518.365 2.830 -2.564   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  92.7 7.35   0.0 0.00   0.0 0.00   0.0 0.00 101.2 7.46 107.0 7.54 109.8 7.62 107.1 7.47 109.5 7.57 112.7 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0139 26.00 6574.225 0.990 -4.980   0.0 0.00   0.0 0.00  80.2 7.59  95.0 7.44  83.6 7.34  76.7 7.37   0.0 0.00  88.8 7.29 100.9 7.56 100.6 7.51 107.1 7.67 106.7 7.54 106.2 7.59 112.9 7.62   0.0 0.00   0.0 0.00 119.6 7.41   0.0 0.00   0.0 0.00   0.0 0.00
0140 26.00 6581.207 1.480 -4.751   0.0 0.00  64.7 7.79  72.2 7.79  57.3 7.30  68.0 7.43  53.0 7.25  74.5 7.35  66.9 7.27  83.0 7.60  82.7 7.55  90.5 7.73  98.4 7.78  87.9 7.63 103.7 7.85   0.0 0.00   0.0 0.00 119.9 7.86 113.0 7.44   0.0 0.00   0.0 0.00
0141 26.00 6593.871 2.433 -2.359   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 116.4 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616  84.5 7.38   0.0 0.00 118.1 7.86   0.0 0.00 107.1 7.36  96.0 7.34   0.0 0.00 107.8 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  17.6 7.43  52.7 7.65  68.6 7.72  63.0 7.37  66.1 7.38  59.2 7.35   0.0 0.00  70.1 7.29  89.2 7.67  86.1 7.57  95.0 7.76  99.1 7.74  94.3 7.70 109.9 7.91   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0144 26.00 6667.725 4.580 -2.125   0.0 0.00   0.0 0.00  27.8 7.80  24.9 7.69  19.3 7.45  21.0 7.53   0.0 0.00  19.2 7.39  24.6 7.55  24.0 7.52  30.4 7.70  30.3 7.66  29.6 7.66  36.8 7.79   0.0 0.00  47.2 8.07   0.0 0.00  38.3 7.62   0.0 0.00  48.8 7.93
0145 26.00 6699.162 4.590 -2.081   0.0 0.00   0.0 0.00  24.3 7.68   0.0 0.00  18.6 7.40  14.4 7.29   0.0 0.00  14.6 7.21  24.1 7.51  22.6 7.45  29.1 7.63  29.7 7.61  26.5 7.55  29.3 7.59  40.0 7.69  41.6 7.93  29.8 7.50  25.2 7.30  50.2 7.49  39.7 7.70
0146 26.00 6739.520 1.557 -4.790   0.0 0.00   0.0 0.00  49.0 7.48   0.0 0.00  46.3 7.17  43.8 7.18  48.7 7.07  49.0 7.08  63.8 7.36  60.5 7.26  67.9 7.42  66.4 7.32  67.4 7.37  70.2 7.32  73.3 7.09  82.7 7.58  73.7 7.12  92.3 7.18   0.0 0.00 105.2 7.41
0147 26.00 6750.150 2.424 -2.570  84.3 7.18 115.8 7.43   0.0 0.00   0.0 0.00 119.3 7.40 107.1 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  42.6 7.46  68.4 7.70  73.7 7.87  73.3 7.60  53.9 7.32  44.2 7.21  74.7 7.57  55.2 7.29  68.6 7.59  62.5 7.44  77.1 7.76  82.4 7.79  70.9 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0149 26.00 6793.252 4.080 -2.366   0.0 0.00   0.0 0.00  34.4 7.63   0.0 0.00  26.9 7.32  22.0 7.23   0.0 0.00  24.5 7.18  34.7 7.44  32.7 7.38  40.4 7.56  40.4 7.52  36.8 7.46  43.3 7.56  53.1 7.58  51.2 7.78  46.1 7.48  41.5 7.28  70.4 7.35  70.8 7.94
0150 26.00 6804.001 4.650 -1.522   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  39.3 7.38  29.1 7.21  49.4 7.48  36.8 7.27  50.6 7.58  46.4 7.48  55.2 7.67  55.7 7.63  55.6 7.65   0.0 0.00   0.0 0.00   0.0 0.00  72.8 7.84  56.4 7.45   0.0 0.00  85.6 8.17
0151 26.00 6804.275 4.580 -1.776   0.0 0.00   0.0 0.00  41.7 7.75   0.0 0.00  26.5 7.29  26.0 7.32   0.0 0.00  23.9 7.16  33.7 7.41  33.3 7.38  39.4 7.54  42.8 7.56  37.3 7.47  46.2 7.63   0.0 0.00  55.6 7.90   0.0 0.00  36.6 7.24   0.0 0.00  54.2 7.69
0152 26.00 6837.016 4.590 -1.750   0.0 0.00  42.2 7.79  41.0 7.72   0.0 0.00  28.4 7.32  23.5 7.23   0.0 0.00  26.7 7.21  38.1 7.49  34.4 7.39  43.4 7.60  42.5 7.54  41.6 7.54  48.3 7.66   0.0 0.00  52.5 7.82  45.4 7.48  40.4 7.30   0.0 0.00  49.3 7.58
0153 26.00 6854.838 4.590 -1.876   0.0 0.00   0.0 0.00  28.8 7.58   0.0 0.00  20.2 7.23  15.9 7.13   0.0 0.00  18.0 7.11  27.2 7.38  23.3 7.26  30.6 7.46  30.2 7.42  29.2 7.41  33.3 7.47   0.0 0.00  36.8 7.62   0.0 0.00  24.2 7.07   0.0 0.00  32.0 7.32
0154 26.00 6945.203 2.424 -2.456 104.0 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.3 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0155 26.00 6971.933 3.020 -3.344   0.0 0.00  39.1 7.65  48.1 7.68  47.0 7.52  36.8 7.27  31.1 7.19  38.6 7.20  36.5 7.16  50.8 7.45  47.8 7.37  55.4 7.53  55.6 7.48  54.2 7.48  59.3 7.51  81.1 7.67  67.8 7.72  60.4 7.34  64.8 7.25   0.0 0.00  83.4 7.64
0156 26.00 6978.850 2.484 -2.461   0.0 0.00   0.0 0.00 111.2 7.45   0.0 0.00 115.9 7.26 102.9 7.22   0.0 0.00 115.9 7.14   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0158 26.00 7189.151 3.070 -2.658   0.0 0.00   0.0 0.00  76.5 7.57   0.0 0.00  71.3 7.25  59.3 7.13   0.0 0.00  72.5 7.17  80.9 7.37  83.0 7.38  88.3 7.50  90.0 7.45  88.8 7.47  91.1 7.47  77.6 6.97  97.0 7.64  81.4 7.08 102.4 7.28   0.0 0.00 118.4 7.67
0159 26.00 7401.688 4.190 -1.549   0.0 0.00   0.0 0.00  62.9 7.46   0.0 0.00  58.4 7.21  56.0 7.27  55.2 7.04  59.0 7.16  69.5 7.40  65.5 7.29  72.8 7.46  72.6 7.39  71.7 7.41  70.5 7.37   0.0 0.00  76.3 7.56  69.4 7.19  72.0 7.13  93.8 6.95  79.3 7.41
0204 26.01 5234.625 3.221 -2.271   0.0 0.00   0.0 0.00 111.9 7.69   0.0 0.00 102.8 7.30  82.1 7.22   0.0 0.00  94.0 7.15  98.2 7.45  96.4 7.36  99.8 7.53 104.9 7.49 100.0 7.48  96.7 7.53  94.4 7.19  89.5 7.70  92.7 7.30  87.4 7.20 114.3 6.93  74.2 7.41
0205 26.01 5264.812 3.230 -3.108   0.0 0.00   0.0 0.00  65.2 7.53   0.0 0.00  62.8 7.26  50.4 7.29   0.0 0.00  56.0 7.14  57.5 7.37  57.6 7.33  59.9 7.49  64.3 7.46  60.0 7.44  50.5 7.33   0.0 0.00  43.6 7.47  44.1 7.05  46.0 7.10  56.3 6.77  37.8 7.33
0206 26.01 5414.073 3.221 -3.568  90.7 7.42   0.0 0.00  48.4 7.58   0.0 0.00  43.0 7.26  27.4 7.13   0.0 0.00  35.4 7.11  40.2 7.41  39.2 7.34  41.9 7.50  44.2 7.45  39.8 7.41  40.0 7.52  36.9 7.20  33.6 7.66  39.6 7.39  31.3 7.17  75.4 7.57  30.9 7.59
0207 26.01 5525.125 3.267 -4.007   0.0 0.00   0.0 0.00  37.0 7.75   0.0 0.00  28.0 7.38  18.5 7.33   0.0 0.00  22.3 7.25  28.8 7.59  27.7 7.53  31.4 7.70  35.7 7.70  28.5 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.6 7.44   0.0 0.00   0.0 0.00
0209 26.01 6516.080 2.891 -3.302   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  65.3 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0210 26.01 7222.394 3.889 -3.175   0.0 0.00  56.4 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.7 7.30  34.1 7.42  38.9 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0211 26.01 7224.487 3.889 -3.196   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  54.4 8.05   0.0 0.00  31.2 7.63   0.0 0.00   0.0 0.00   0.0 0.00
1029 26.00 5197.929 4.301 -1.438   0.0 0.00   0.0 0.00  63.5 7.67   0.0 0.00  54.9 7.31  41.0 7.09   0.0 0.00  51.9 7.17  65.4 7.51  61.7 7.40  68.2 7.57  70.2 7.54  66.0 7.48  66.9 7.48  72.4 7.39  73.0 7.68  63.0 7.23  70.4 7.27 109.5 7.40  69.3 7.34
1030 26.00 5206.801 4.283 -2.396   0.0 0.00   0.0 0.00  17.4 7.54   0.0 0.00  11.7 7.19  11.5 7.20   0.0 0.00  10.8 7.08  17.7 7.36  13.7 7.20  19.5 7.41  19.4 7.38  16.2 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.5 7.12   0.0 0.00   0.0 0.00
1031 26.00 5223.187 3.635 -2.231   0.0 0.00   0.0 0.00  57.2 7.59   0.0 0.00  54.5 7.33  46.8 7.26   0.0 0.00  53.6 7.23  63.7 7.48  63.1 7.44  67.4 7.56  68.9 7.52  66.8 7.51  65.7 7.45  56.7 7.05  69.2 7.58  59.1 7.12  74.1 7.28  91.7 7.01  84.7 7.61
1032 26.00 5242.491 3.634 -0.906   0.0 0.00   0.0 0.00 113.8 7.66   0.0 0.00 110.7 7.33 101.7 7.33 106.4 6.91 108.3 7.17 118.3 7.49 116.3 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1033 26.00 5253.023 2.279 -3.819   0.0 0.00   0.0 0.00  55.1 7.60   0.0 0.00  50.2 7.26  48.0 7.29   0.0 0.00  51.8 7.16  63.9 7.44  61.9 7.36  68.4 7.52  69.4 7.47  67.8 7.47  70.7 7.45  81.4 7.40  84.1 7.79  76.6 7.33  81.9 7.21   0.0 0.00 100.0 7.64
1034 26.00 5279.654 3.301 -3.544   0.0 0.00   0.0 0.00  20.8 7.72   0.0 0.00  15.4 7.37  13.4 7.32   0.0 0.00  14.2 7.23  22.9 7.52  20.7 7.43  25.5 7.58  25.0 7.54  23.2 7.50  28.7 7.57   0.0 0.00  39.0 7.83   0.0 0.00  31.0 7.30   0.0 0.00  35.5 7.36
1035 26.00 5285.118 4.434 -1.465   0.0 0.00  59.9 7.72  51.7 7.57   0.0 0.00  44.1 7.26  38.6 7.21   0.0 0.00  39.6 7.10  53.1 7.41  48.8 7.30  56.2 7.48  57.5 7.45  54.9 7.42  55.8 7.42  52.0 7.17  57.6 7.51  51.7 7.19  55.4 7.16  74.1 7.06  62.4 7.39
1036 26.00 5288.528 3.695 -1.525  69.7 7.34  95.4 7.64  84.7 7.60  85.6 7.16  79.1 7.24  71.9 7.24  87.3 7.18  78.0 7.12  88.0 7.43  85.2 7.32  93.0 7.54  97.3 7.54  91.1 7.45 101.7 7.69   0.0 0.00 116.4 8.09 118.3 7.84  98.7 7.21   0.0 0.00  99.4 7.35
1037 26.00 5300.412 4.593 -2.234   0.0 0.00   0.0 0.00  12.5 7.53   0.0 0.00   9.4 7.26  10.1 7.31   0.0 0.00   9.5 7.20  13.7 7.40  12.9 7.36  17.6 7.54  19.3 7.57  14.3 7.41  14.9 7.40   0.0 0.00  19.4 7.59   0.0 0.00  11.8 7.08   0.0 0.00  21.4 7.42
1038 26.00 5301.327 4.386 -2.702   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.9 7.28   0.0 0.00   0.0 0.00   5.7 7.19   8.5 7.40   6.6 7.26   9.9 7.48  10.0 7.46   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.7 6.94   0.0 0.00   9.3 7.17
1039 26.00 5308.707 4.256 -2.361   0.0 0.00   0.0 0.00  19.9 7.55   0.0 0.00  13.0 7.18  11.6 7.13   0.0 0.00  10.4 6.99  20.1 7.36  19.5 7.32  22.8 7.43  22.6 7.40  23.2 7.42  18.7 7.26   0.0 0.00   0.0 0.00   0.0 0.00  20.9 7.09   0.0 0.00  32.5 7.38
1040 26.00 5320.039 3.642 -2.486   0.0 0.00   0.0 0.00  50.2 7.68   0.0 0.00  44.2 7.38  35.1 7.24   0.0 0.00  40.5 7.21  55.0 7.54  52.9 7.47  58.4 7.60  61.8 7.61  59.4 7.59  63.8 7.64   0.0 0.00  71.6 7.86   0.0 0.00  69.3 7.42   0.0 0.00  81.7 7.75
1041 26.00 5321.109 4.434 -1.198  31.1 7.14  61.0 7.47  64.8 7.60  58.9 7.24  59.6 7.31  52.7 7.27   0.0 0.00  57.2 7.19  67.6 7.46  65.9 7.40  71.6 7.55  73.1 7.51  70.4 7.49  76.0 7.60  79.7 7.46  84.8 7.87  80.1 7.52  80.0 7.41   0.0 0.00  82.1 7.58
1042 26.00 5365.396 3.573 -1.202   0.0 0.00   0.0 0.00 103.8 7.62   0.0 0.00 100.5 7.28  90.5 7.26   0.0 0.00  97.8 7.12 106.3 7.41 105.2 7.34 111.2 7.52 112.2 7.43 110.2 7.44 109.0 7.39   0.0 0.00 112.4 7.52   0.0 0.00 116.4 7.14   0.0 0.00   0.0 0.00
1043 26.00 5376.826 4.294 -1.983   0.0 0.00   0.0 0.00  37.6 7.63   0.0 0.00  26.2 7.23  18.6 7.05   0.0 0.00  23.3 7.09  35.2 7.39  32.2 7.30  37.7 7.44  40.2 7.45  36.1 7.38   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.7 7.10   0.0 0.00  48.2 7.40
1044 26.00 5379.574 3.695 -1.447   0.0 0.00 102.3 7.68  91.6 7.68  86.1 7.08  88.9 7.38  75.4 7.24  85.1 7.04  87.2 7.25  95.9 7.53  94.2 7.45 100.0 7.62 102.2 7.57  98.8 7.54 102.2 7.60 109.4 7.47 112.9 7.91 103.3 7.38 106.1 7.29   0.0 0.00 119.6 7.76
1045 26.00 5385.579 3.695 -3.008   0.0 0.00   0.0 0.00  16.5 7.48   0.0 0.00  14.4 7.24  12.5 7.18   0.0 0.00  13.2 7.11  21.3 7.39  19.8 7.33  24.1 7.46  24.5 7.44  23.5 7.43  25.2 7.41  18.9 7.11  29.5 7.56  18.6 7.10  24.7 7.12  30.3 6.96  33.9 7.32
1046 26.00 5389.479 4.415 -0.285  98.9 7.25   0.0 0.00 101.9 7.51   0.0 0.00  97.0 7.21  87.7 7.18 119.7 7.41  94.1 7.07 105.4 7.39 102.2 7.29 108.0 7.43 111.0 7.41 105.8 7.35 103.1 7.28 106.0 7.09 111.5 7.50 110.2 7.23 117.9 7.28   0.0 0.00   0.0 0.00
1047 26.00 5395.215 4.446 -1.682   0.0 0.00   0.0 0.00  44.7 7.64   0.0 0.00  37.2 7.34  29.2 7.21   0.0 0.00  33.4 7.19  45.7 7.48  44.0 7.42  51.6 7.60  53.0 7.58  50.0 7.54  50.8 7.53  53.1 7.42  58.4 7.74  49.3 7.37  51.1 7.30  74.4 7.29  63.9 7.65
1048 26.00 5398.277 4.446 -0.483  69.8 7.04  98.6 7.43  93.4 7.55   0.0 0.00  86.7 7.20  77.7 7.17  95.3 7.16  83.4 7.06  91.7 7.31  89.5 7.23  96.4 7.41  98.4 7.36  95.5 7.35  94.1 7.31 107.9 7.36 101.2 7.52  95.3 7.14  95.5 7.04   0.0 0.00  97.4 7.22
1049 26.00 5401.264 4.320 -1.666   0.0 0.00   0.0 0.00  55.2 7.71   0.0 0.00  48.1 7.41  44.7 7.41   0.0 0.00  44.1 7.25  60.5 7.63  53.8 7.46  60.2 7.62  66.8 7.70  59.8 7.58  76.0 7.92  89.0 7.97   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1050 26.00 5406.770 4.371 -1.394   0.0 0.00   0.0 0.00  59.8 7.59   0.0 0.00  54.4 7.32  49.6 7.31   0.0 0.00  50.2 7.16  64.0 7.49  61.6 7.41  67.2 7.56  68.7 7.53  67.1 7.53  66.0 7.48  61.0 7.19  73.8 7.71  66.1 7.33  69.5 7.29  91.1 7.14  79.5 7.62
1051 26.00 5409.133 4.371 -0.934   0.0 0.00   0.0 0.00  89.5 7.82   0.0 0.00   0.0 0.00  67.9 7.29   0.0 0.00  81.1 7.37   0.0 0.00   0.0 0.00   0.0 0.00 102.3 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1052 26.00 5417.039 4.415 -1.347  24.5 7.13  55.1 7.49  59.8 7.60  52.5 7.26  53.7 7.31  44.3 7.19  46.0 7.05  49.4 7.15  61.3 7.44  59.3 7.37  64.5 7.51  68.2 7.52  63.9 7.46  70.5 7.59  70.7 7.39  75.5 7.76  64.5 7.30  63.8 7.18  97.1 7.24  70.7 7.43
1054 26.00 5436.297 4.386 -1.250   0.0 0.00   0.0 0.00  60.8 7.49   0.0 0.00  58.1 7.27  49.1 7.17   0.0 0.00  55.3 7.14  65.8 7.41  62.8 7.31  69.7 7.49  71.7 7.46  68.6 7.43  68.1 7.40   0.0 0.00  68.4 7.47  64.7 7.17  65.8 7.08   0.0 0.00  72.9 7.34
1055 26.00 5436.587 2.279 -3.264   0.0 0.00   0.0 0.00  93.4 7.87   0.0 0.00  87.7 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  95.0 7.50  98.5 7.61   0.0 0.00 104.0 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1056 26.00 5441.354 4.312 -1.511  33.0 7.36  49.8 7.46  58.7 7.62  52.5 7.31  52.4 7.33  44.4 7.24  39.8 6.98  48.8 7.18  61.5 7.48  59.1 7.41  65.5 7.57  65.7 7.51  63.8 7.50  70.4 7.62  64.7 7.30  72.8 7.74  64.7 7.34  71.2 7.36 111.9 7.50  78.6 7.63
1057 26.00 5443.409 4.103 -2.752   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.3 7.17   0.0 0.00  12.9 7.32   7.5 7.04  12.0 7.29  10.4 7.20  13.4 7.35  15.1 7.39  12.8 7.31  17.4 7.42   0.0 0.00   0.0 0.00   0.0 0.00  13.5 7.05   0.0 0.00  24.6 7.38
1058 26.00 5464.278 4.143 -1.545  60.2 7.66   0.0 0.00  71.1 7.76   0.0 0.00  64.8 7.43  52.5 7.27   0.0 0.00  58.3 7.21  74.8 7.63  72.1 7.54  77.3 7.68  80.0 7.66  78.5 7.67  76.5 7.60  82.1 7.49  81.1 7.77  81.8 7.53   0.0 0.00   0.0 0.00   0.0 0.00
1059 26.00 5470.092 4.446 -1.522   0.0 0.00   0.0 0.00  48.8 7.57   0.0 0.00  41.9 7.28  35.2 7.19   0.0 0.00  37.6 7.12  52.5 7.46  48.7 7.36  55.6 7.52  56.4 7.48  55.1 7.48  59.5 7.55  58.8 7.36  63.0 7.69  56.5 7.35  54.3 7.20  74.7 7.13  71.7 7.66
1060 26.00 5473.164 4.191 -1.946   0.0 0.00   0.0 0.00  42.9 7.59   0.0 0.00  38.1 7.33  28.3 7.16   0.0 0.00  33.0 7.15  48.0 7.49  44.6 7.39  50.8 7.54  52.3 7.53  48.3 7.47  52.8 7.53   0.0 0.00  54.2 7.61  49.5 7.32  55.8 7.32   0.0 0.00  62.8 7.54
1061 26.00 5473.900 4.154 -0.634   0.0 0.00   0.0 0.00 101.6 7.52   0.0 0.00  93.3 7.13  83.0 7.07   0.0 0.00  90.6 7.00 103.2 7.33 100.5 7.24 106.6 7.39 105.1 7.27 104.1 7.30 100.9 7.22   0.0 0.00   0.0 0.00   0.0 0.00 106.4 7.00   0.0 0.00   0.0 0.00
1062 26.00 5517.069 4.209 -1.979   0.0 0.00   0.0 0.00  41.5 7.61   0.0 0.00  33.0 7.28  27.7 7.20   0.0 0.00  28.9 7.11  42.6 7.43  40.9 7.38  45.9 7.50  47.4 7.49  48.1 7.52  56.2 7.66   0.0 0.00  78.6 8.10  58.6 7.55   0.0 0.00   0.0 0.00   0.0 0.00
1063 26.00 5522.447 4.209 -1.373  36.0 7.17  58.4 7.35  68.4 7.59  62.8 7.21  61.8 7.26  55.5 7.23  54.8 6.99  58.7 7.12  68.5 7.38  65.9 7.29  72.8 7.47  73.0 7.40  72.6 7.43  76.3 7.49  86.3 7.48  80.7 7.66  80.7 7.41  69.2 7.04 114.6 7.25  73.8 7.24
1064 26.00 5546.500 4.371 -1.018   0.0 0.00   0.0 0.00  76.9 7.60   0.0 0.00  73.9 7.35  60.4 7.18   0.0 0.00  66.7 7.12  79.1 7.45  78.9 7.41  84.3 7.56  89.1 7.58  84.2 7.52  86.0 7.55 101.8 7.65  96.7 7.86  89.9 7.45  90.8 7.35   0.0 0.00 106.5 7.84
1065 26.00 5549.948 3.695 -2.762  25.8 7.86   0.0 0.00  35.5 7.70   0.0 0.00  27.8 7.36  19.8 7.18   0.0 0.00  25.3 7.21  36.5 7.49  34.0 7.41  40.4 7.57  41.8 7.55  42.1 7.58  44.7 7.58  47.0 7.45  48.1 7.70  45.7 7.45  54.3 7.47  96.0 7.65  60.7 7.64
1066 26.00 5552.691 4.956 -1.704   0.0 0.00   0.0 0.00  21.2 7.66   0.0 0.00  14.3 7.33  17.5 7.47   0.0 0.00  11.1 7.15  19.4 7.46  17.9 7.40  23.5 7.58  24.5 7.58  22.2 7.53  23.2 7.53  23.0 7.42  30.8 7.77  20.6 7.37  20.7 7.29  35.3 7.39  29.4 7.56
1067 26.00 5559.638 4.988 -1.614   0.0 0.00   0.0 0.00  18.2 7.52   0.0 0.00  13.7 7.26  18.2 7.44   0.0 0.00  13.1 7.18  19.4 7.41  18.1 7.36  22.3 7.50  21.4 7.45  20.3 7.42  29.5 7.64   0.0 0.00  34.5 7.82  25.5 7.45  23.5 7.32   0.0 0.00   0.0 0.00
1068 26.00 5568.072 4.154 -2.889   0.0 0.00   0.0 0.00   8.7 7.52   0.0 0.00   6.7 7.24  10.1 7.46   0.0 0.00   6.6 7.14  10.8 7.42   9.5 7.34  11.8 7.47  11.2 7.42  10.6 7.40  12.4 7.43  14.9 7.40  16.9 7.64  12.2 7.30  14.7 7.26  19.4 7.16  29.8 7.71
1069 26.00 5568.867 3.635 -2.817   0.0 0.00   0.0 0.00  30.7 7.58   0.0 0.00  22.7 7.22  19.4 7.16   0.0 0.00  19.7 7.05  32.0 7.38  30.2 7.31  36.3 7.47  38.4 7.47  36.5 7.45  40.0 7.47  45.6 7.41  45.7 7.63  41.3 7.34  41.1 7.19  68.3 7.24  51.7 7.41
1070 26.00 5577.031 5.033 -1.446   0.0 0.00  30.3 7.78  24.9 7.58   0.0 0.00  18.7 7.30  14.4 7.18   0.0 0.00  14.9 7.13  24.2 7.42  22.8 7.37  27.8 7.51  30.0 7.54  27.7 7.49  27.3 7.46  24.3 7.29  33.9 7.67  27.4 7.38  24.4 7.23  39.6 7.31  32.9 7.49
1071 26.00 5587.573 4.143 -1.593   0.0 0.00   0.0 0.00  56.1 7.45   0.0 0.00  53.6 7.23  46.2 7.15   0.0 0.00  52.4 7.13  61.9 7.36  59.6 7.29  65.1 7.43  64.9 7.36  64.3 7.38  66.5 7.40   0.0 0.00  63.6 7.40  70.5 7.32  65.1 7.09   0.0 0.00  64.4 7.16
1072 26.00 5595.075 5.064 -1.633   0.0 0.00   0.0 0.00  17.1 7.58   0.0 0.00  10.8 7.24  10.8 7.25   0.0 0.00  10.4 7.16  16.3 7.41  17.0 7.42  20.4 7.54  20.3 7.52  18.1 7.46  22.8 7.57  23.2 7.48  33.8 7.89  22.5 7.48  24.7 7.46  38.9 7.52  48.8 8.06
1073 26.00 5608.974 4.209 -2.287  12.6 7.51  29.1 7.75  32.2 7.71  21.1 7.38  23.6 7.36  20.6 7.31  18.1 7.14  21.0 7.22  32.3 7.52  29.2 7.43  37.2 7.62  38.0 7.60  36.2 7.58  41.2 7.65  49.6 7.66  53.9 7.97  42.8 7.55  42.9 7.43  75.3 7.58   0.0 0.00
1074 26.00 5618.631 4.209 -1.233  46.3 7.20  80.8 7.58  73.1 7.54  73.5 7.23  69.0 7.26  60.2 7.20  63.5 7.00  64.5 7.09  75.8 7.39  73.8 7.32  78.4 7.45  80.8 7.42  78.9 7.42  77.8 7.38  78.2 7.16  77.7 7.44  75.0 7.13  80.1 7.12 109.3 7.02  78.8 7.21
1075 26.00 5619.587 4.386 -1.409   0.0 0.00  43.6 7.32  58.3 7.58  52.6 7.29  52.2 7.29  46.8 7.26  47.8 7.10  50.1 7.18  61.6 7.46  58.9 7.37  66.4 7.56  69.1 7.55  64.3 7.48  68.0 7.54  63.9 7.26  80.0 7.87  63.9 7.30  72.9 7.38 107.0 7.40   0.0 0.00
1076 26.00 5636.696 3.640 -2.495   0.0 0.00   0.0 0.00  42.6 7.51   0.0 0.00  41.0 7.30  34.8 7.23   0.0 0.00  37.5 7.14  49.8 7.42  47.7 7.35  54.2 7.51  54.4 7.46  52.1 7.43  51.4 7.38  48.2 7.13  54.5 7.49  47.9 7.15  55.8 7.15  78.0 7.05  55.1 7.17
1077 26.00 5638.262 4.220 -0.663  87.4 7.23 109.9 7.55 102.8 7.63 102.0 7.09  99.1 7.35  87.4 7.26  89.2 6.91  94.8 7.18 106.1 7.48 106.2 7.45 110.9 7.57 114.9 7.56 112.1 7.55 117.0 7.63 113.1 7.31   0.0 0.00 111.6 7.33 119.5 7.36   0.0 0.00   0.0 0.00
1078 26.00 5650.020 5.099 -0.749   0.0 0.00   0.0 0.00  55.5 7.60   0.0 0.00  48.7 7.35  41.5 7.26   0.0 0.00  43.1 7.18  56.9 7.49  52.3 7.38  60.8 7.57  62.8 7.56  56.4 7.46  59.2 7.51  61.4 7.41  63.7 7.66  53.8 7.29  53.7 7.23  89.8 7.42  73.7 7.74
1079 26.00 5650.704 5.085 -0.672   0.0 0.00  46.3 7.35  63.7 7.69  36.2 7.05  53.6 7.35  38.3 7.11   0.0 0.00  49.0 7.21  60.4 7.48  58.1 7.41  66.5 7.60  68.1 7.58  63.4 7.51  67.3 7.59  75.6 7.58  75.1 7.82  65.6 7.43  59.8 7.25  98.3 7.44  74.5 7.67
1080 26.00 5651.470 4.473 -1.747   0.0 0.00  18.8 7.23  40.0 7.63  20.7 7.12  32.5 7.33  24.5 7.17  17.8 6.89  28.9 7.18  41.5 7.47  37.9 7.38  44.7 7.54  45.8 7.52  43.5 7.49  46.0 7.52  51.6 7.47  50.2 7.67  47.4 7.42  44.4 7.26  71.8 7.34  55.0 7.55
1081 26.00 5652.320 4.260 -1.731   0.0 0.00  48.8 7.59  50.6 7.60  41.9 7.29  44.1 7.31  38.9 7.26  38.7 7.11  41.5 7.18  53.2 7.45  50.6 7.38  57.9 7.55  59.6 7.53  55.7 7.47  56.8 7.47  54.1 7.25  61.6 7.63  55.9 7.31  57.0 7.22  86.6 7.25  65.0 7.47
1082 26.00 5653.889 4.386 -1.334   0.0 0.00   0.0 0.00  61.5 7.57  46.1 7.11  55.2 7.27  47.9 7.21  50.0 7.06  51.5 7.13  62.3 7.39  60.4 7.33  67.8 7.51  67.1 7.43  66.7 7.45  67.7 7.46  67.6 7.26  68.8 7.54  66.1 7.26  66.0 7.16  96.2 7.16  73.8 7.43
1083 26.00 5672.267 4.584 -2.836   0.0 0.00   0.0 0.00   6.5 7.78   0.0 0.00   3.5 7.37   0.0 0.00   0.0 0.00   3.1 7.25   5.1 7.50   5.1 7.48   6.9 7.64   7.6 7.67   5.4 7.51   7.3 7.62   0.0 0.00  12.2 7.92   7.1 7.51   5.8 7.32   0.0 0.00  17.4 7.88
1084 26.00 5679.025 4.652 -0.626  59.4 7.22  80.4 7.43  78.9 7.55  88.6 7.34  72.8 7.24  65.1 7.21  66.5 6.95  70.8 7.13  79.7 7.39  77.5 7.31  83.5 7.47  85.2 7.42  82.8 7.41  83.0 7.42  81.7 7.17  83.8 7.50  79.0 7.16  80.3 7.09 113.8 7.08  80.7 7.25
1085 26.00 5680.241 4.186 -2.306   0.0 0.00   0.0 0.00  29.6 7.64   0.0 0.00  26.3 7.42  17.7 7.21   0.0 0.00  22.1 7.24  32.9 7.52  30.6 7.45  36.8 7.60  38.6 7.60  35.9 7.56  39.0 7.59   0.0 0.00  50.1 7.88  42.5 7.53  42.8 7.42  79.3 7.62  54.3 7.71
1086 26.00 5731.762 4.256 -1.050  76.2 7.49  74.4 7.32  85.3 7.66   0.0 0.00  79.8 7.35  71.1 7.30   0.0 0.00  75.4 7.18  85.3 7.45  85.4 7.42  91.4 7.58  94.1 7.55  91.7 7.54  90.7 7.51  97.2 7.40 101.2 7.79  89.9 7.30  93.2 7.25   0.0 0.00  98.3 7.50
1087 26.00 5732.275 4.991 -1.400   0.0 0.00   0.0 0.00  32.7 7.67   0.0 0.00  24.5 7.36  20.4 7.28   0.0 0.00  21.7 7.24  32.5 7.52  29.6 7.44  37.3 7.62  37.0 7.58  34.4 7.54  37.5 7.59  31.5 7.35  42.1 7.75  28.5 7.30  28.5 7.22  42.7 7.25  36.3 7.46
1088 26.00 5752.023 4.548 -0.846  37.2 6.99  80.1 7.53  77.6 7.61  76.8 7.26  71.1 7.29  61.0 7.20  63.2 6.99  66.0 7.12  76.1 7.39  74.5 7.33  79.8 7.47  82.8 7.45  78.6 7.41  78.2 7.39  85.8 7.33  79.9 7.49  79.8 7.26  75.6 7.07   0.0 0.00  75.1 7.19
1089 26.00 5753.121 4.260 -0.594   0.0 0.00   0.0 0.00  96.4 7.49   0.0 0.00  91.5 7.17  79.0 7.06   0.0 0.00  87.3 7.00  97.7 7.30  96.5 7.24 101.6 7.38 101.8 7.29 101.9 7.34  96.8 7.22 106.2 7.17   0.0 0.00 102.8 7.15 101.1 6.99   0.0 0.00  99.0 7.10
1090 26.00 5760.345 3.642 -2.438   0.0 0.00   0.0 0.00  53.1 7.67   0.0 0.00  44.6 7.31  40.1 7.28   0.0 0.00  42.2 7.18  55.8 7.48  53.6 7.41  60.4 7.57  61.2 7.53  57.1 7.47  64.3 7.58  75.8 7.59  68.2 7.72  64.1 7.39  62.9 7.22  99.1 7.28  68.5 7.40
1091 26.00 5775.080 4.220 -1.059  67.9 7.34  94.0 7.63  86.9 7.66  95.5 7.37  81.2 7.34  71.7 7.28  82.7 7.17  77.0 7.17  88.7 7.48  85.5 7.38  92.5 7.56  94.8 7.52  91.7 7.50  92.8 7.51  96.6 7.35  97.9 7.67  93.3 7.33  92.9 7.20   0.0 0.00  95.9 7.40
1092 26.00 5793.913 4.220 -1.578   0.0 0.00  68.0 7.70  59.9 7.58  53.5 7.27  53.4 7.28  44.8 7.18  57.5 7.23  50.9 7.16  63.6 7.46  61.2 7.38  66.8 7.52  67.6 7.47  67.0 7.49  66.4 7.46  73.2 7.39  71.4 7.63  65.5 7.28  66.6 7.19 107.4 7.33  71.1 7.38
1093 26.00 5814.805 4.283 -1.797   0.0 0.00   0.0 0.00  48.1 7.62  36.2 7.28  40.7 7.32  35.4 7.26   0.0 0.00  36.2 7.16  50.7 7.48  48.2 7.41  54.7 7.56  55.5 7.53  53.5 7.51  53.2 7.48  54.3 7.33  57.9 7.64  50.2 7.28  55.0 7.26  82.5 7.27  69.3 7.64
1094 26.00 5827.875 3.283 -3.165   0.0 0.00   0.0 0.00  39.0 7.70  31.6 7.44  32.0 7.37  24.2 7.22  29.5 7.22  28.8 7.20  41.8 7.49  40.0 7.43  46.6 7.58  48.1 7.57  44.3 7.51  51.1 7.59  66.9 7.68  64.0 7.89  57.2 7.53  55.9 7.34 106.4 7.60  75.7 7.77
1095 26.00 5835.098 4.256 -2.113   0.0 0.00   0.0 0.00  36.8 7.68   0.0 0.00  26.9 7.31  24.9 7.30   0.0 0.00  23.8 7.16  35.4 7.45  33.8 7.40  40.4 7.56  41.5 7.54  38.9 7.50  42.5 7.54   0.0 0.00  45.7 7.67  49.3 7.54  37.0 7.19   0.0 0.00  43.5 7.37
1096 26.00 5837.700 4.294 -2.255   0.0 0.00   0.0 0.00  24.3 7.58   0.0 0.00  19.1 7.29  17.8 7.28   0.0 0.00  16.8 7.15  26.6 7.44  24.5 7.37  31.8 7.56  31.2 7.52  29.1 7.48  30.7 7.48  41.5 7.57  38.2 7.70  35.2 7.46  30.9 7.26   0.0 0.00  40.9 7.51
1097 26.00 5845.266 5.033 -1.673   0.0 0.00   0.0 0.00  16.7 7.57   0.0 0.00  12.7 7.32  12.3 7.32   0.0 0.00  10.2 7.15  17.1 7.44  16.2 7.39  20.4 7.54  21.5 7.55  19.6 7.50  20.8 7.51  26.1 7.55  27.4 7.74  19.3 7.38  18.3 7.28  32.6 7.41  32.8 7.71
1098 26.00 5849.682 3.695 -2.885   0.0 0.00   0.0 0.00  25.0 7.57   0.0 0.00  20.2 7.28  15.7 7.16   0.0 0.00  18.1 7.13  28.6 7.42  27.1 7.37  33.1 7.52  32.8 7.48  32.6 7.49  34.5 7.48  34.5 7.32  40.9 7.66  31.9 7.28  37.2 7.25  50.4 7.13  54.4 7.61
1099 26.00 5852.217 4.548 -1.127  33.3 7.19  61.6 7.49  70.2 7.72  58.5 7.27  63.4 7.41  59.1 7.44  59.4 7.20  60.8 7.29   0.0 0.00  73.2 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1100 26.00 5853.149 1.485 -5.089   0.0 0.00   0.0 0.00  37.3 7.55   0.0 0.00  35.4 7.26  30.1 7.18   0.0 0.00  35.6 7.12  51.3 7.43  49.2 7.35  56.9 7.52  58.3 7.48  56.5 7.47  63.2 7.49  68.3 7.31  73.3 7.71  64.8 7.26  81.5 7.30   0.0 0.00  96.1 7.56
1101 26.00 5856.083 4.294 -1.513  22.1 7.10  53.8 7.48  61.4 7.64  46.8 7.19  54.8 7.33  43.9 7.19  46.9 7.07  51.9 7.20  62.1 7.45  60.9 7.40  67.9 7.58  70.8 7.57  66.9 7.52  69.8 7.57  88.7 7.75  79.0 7.84  75.7 7.52  71.7 7.33   0.0 0.00  73.6 7.48
1102 26.00 5858.779 4.220 -2.156   0.0 0.00   0.0 0.00  32.8 7.59   0.0 0.00  27.7 7.33  23.0 7.25   0.0 0.00  24.2 7.17  35.3 7.45  33.2 7.38  40.9 7.56  40.8 7.52  38.5 7.49  41.0 7.51  40.9 7.36  48.7 7.72  39.4 7.35  40.0 7.25  67.2 7.34  50.9 7.52
1103 26.00 5859.578 4.548 -0.489  86.3 7.35 107.9 7.65  93.2 7.57 103.3 7.29  87.6 7.28  74.1 7.14  86.6 7.05  85.1 7.16  94.6 7.42  93.7 7.37  99.8 7.52 100.3 7.45  98.8 7.46  98.7 7.46 109.1 7.43 108.2 7.70 101.0 7.33  99.8 7.20   0.0 0.00 111.4 7.59
1104 26.00 5861.107 4.283 -2.327   5.2 7.20  16.7 7.54  23.8 7.62  18.3 7.42  17.5 7.30  19.1 7.38  13.8 7.12  15.5 7.17  23.7 7.42  22.2 7.37  27.5 7.52  28.3 7.51  26.2 7.47  29.7 7.51  35.9 7.51  35.9 7.71  30.7 7.42  27.9 7.25  51.3 7.38  42.6 7.60
1105 26.00 5880.029 4.558 -1.877   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.6 7.16  17.8 7.20   0.0 0.00  15.8 7.04  25.4 7.33  23.9 7.28  31.4 7.48  29.5 7.40  30.3 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.2 6.98   0.0 0.00   0.0 0.00
1106 26.00 5881.279 4.607 -1.741   0.0 0.00  38.0 7.77  39.3 7.74  32.8 7.52  27.9 7.36  23.8 7.29  29.0 7.31  24.9 7.22  37.1 7.52  34.9 7.45  41.8 7.62  43.0 7.60  41.2 7.58  49.3 7.73  58.6 7.75  62.6 8.07  49.5 7.61  42.4 7.38   0.0 0.00  65.3 7.95
1107 26.00 5902.485 4.593 -1.783  13.0 7.39  24.8 7.53  31.9 7.61  18.5 7.23  25.1 7.32  23.8 7.32   0.0 0.00  20.8 7.14  33.4 7.47  31.2 7.40  38.6 7.58  37.4 7.52  37.4 7.53  38.6 7.53  39.7 7.42  45.1 7.74  38.8 7.42  34.5 7.24  53.4 7.27  43.6 7.50
1108 26.00 5905.689 4.652 -0.650  66.9 7.34  73.4 7.32  81.7 7.61  78.0 7.20  72.3 7.23  63.5 7.18  62.3 6.89  69.0 7.10  79.4 7.38  77.5 7.31  85.4 7.51  84.1 7.40  85.3 7.47  87.2 7.51  90.7 7.36  95.0 7.75  83.4 7.26  80.9 7.11   0.0 0.00  87.7 7.41
1109 26.00 5916.249 2.453 -2.882  72.8 7.43   0.0 0.00  94.0 7.62   0.0 0.00  93.4 7.33  82.3 7.27   0.0 0.00  94.3 7.23 102.2 7.46 102.1 7.41 107.0 7.55 113.8 7.58 107.3 7.50 111.6 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1110 26.00 5927.786 4.652 -0.987  37.1 7.22  68.9 7.58  63.8 7.55  62.5 7.30  59.4 7.30  49.2 7.18  50.7 7.02  55.3 7.16  67.4 7.45  64.4 7.36  72.7 7.56  72.5 7.49  71.3 7.50  67.8 7.42  65.8 7.19  69.2 7.52  64.1 7.20  67.7 7.18  88.3 7.04  75.4 7.47
1111 26.00 5929.667 4.548 -1.140   0.0 0.00   0.0 0.00  63.9 7.59   0.0 0.00  58.2 7.31  51.7 7.27   0.0 0.00  53.9 7.16  65.8 7.45  63.5 7.37  70.5 7.54  73.2 7.53  67.5 7.45  69.8 7.49  70.3 7.30  74.1 7.65  65.3 7.24  67.9 7.20 103.4 7.27  68.4 7.33
1112 26.00 5934.653 3.929 -1.015  91.5 7.33 106.6 7.50 101.4 7.62   0.0 0.00  95.7 7.27  85.9 7.23 109.5 7.29  92.3 7.11 104.8 7.46 102.1 7.36 108.2 7.52 109.6 7.45 107.8 7.47 110.4 7.51 113.9 7.31 116.6 7.68 116.0 7.41   0.0 0.00   0.0 0.00 114.9 7.41
1113 26.00 5969.559 4.283 -2.732   0.0 0.00   0.0 0.00  15.7 7.78   0.0 0.00  12.1 7.51  10.6 7.46   0.0 0.00  11.8 7.42  15.4 7.58  14.7 7.54  18.9 7.70  20.3 7.71  18.1 7.65  21.0 7.70  27.0 7.72  31.2 8.00  20.7 7.58  17.6 7.38  39.4 7.60  27.3 7.66
1114 26.00 5976.157 4.294 -3.155   0.0 0.00   0.0 0.00   5.1 7.67   0.0 0.00   3.9 7.41   0.0 0.00   0.0 0.00   4.0 7.35   6.1 7.56   5.0 7.45   7.2 7.64   8.1 7.67   6.6 7.58   6.6 7.54   0.0 0.00   8.5 7.71   0.0 0.00   4.7 7.17   0.0 0.00  14.2 7.72
1115 26.00 5984.814 4.733 -0.129  94.8 7.30   0.0 0.00 103.0 7.61   0.0 0.00  93.6 7.24  80.1 7.11   0.0 0.00  90.7 7.12 102.7 7.43  97.7 7.29 108.8 7.54 108.3 7.45 104.7 7.42 114.1 7.61   0.0 0.00 119.1 7.74   0.0 0.00 107.0 7.21   0.0 0.00 113.3 7.50
1116 26.00 5987.066 4.795 -0.307  74.3 7.24 105.1 7.68  96.7 7.74 102.8 7.37  89.2 7.40  70.8 7.15  82.8 7.08  82.5 7.20  97.0 7.57  94.2 7.48 106.2 7.75 108.6 7.71 103.2 7.65 109.2 7.77 118.1 7.72 117.0 7.97 105.8 7.54 104.2 7.42   0.0 0.00 114.4 7.79
1117 26.00 6003.010 3.882 -0.903  99.4 7.29   0.0 0.00 109.6 7.62   0.0 0.00 102.7 7.25  90.3 7.16   0.0 0.00 100.0 7.10 111.6 7.42 108.7 7.32 115.6 7.50 117.6 7.44 115.9 7.46 115.8 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1118 26.00 6027.050 4.076 -1.065  75.0 7.29 103.2 7.63  90.2 7.58  91.0 7.16  85.1 7.26  75.0 7.21  84.3 7.03  82.3 7.12  91.9 7.39  90.3 7.32  96.5 7.49  97.7 7.42  95.1 7.41  96.7 7.44  99.9 7.24  98.2 7.53  96.4 7.22  98.7 7.14   0.0 0.00  97.7 7.27
1119 26.00 6034.033 4.312 -2.335  21.7 7.92  33.8 7.97  28.1 7.76  17.0 7.42  18.8 7.38  16.1 7.31  25.2 7.47  16.5 7.23  26.9 7.54  24.7 7.47  32.1 7.66  32.6 7.64  29.4 7.58  34.8 7.66  38.1 7.59  44.6 7.93  35.0 7.55  31.7 7.37   0.0 0.00  38.7 7.57
1120 26.00 6093.666 4.607 -1.297  49.5 7.68   0.0 0.00  53.8 7.58   0.0 0.00  47.0 7.30  38.2 7.18   0.0 0.00  43.0 7.16  55.0 7.43  51.9 7.35  60.3 7.54  60.2 7.49  58.7 7.48  59.7 7.49  61.5 7.35  62.8 7.63  53.6 7.24  54.6 7.17  82.2 7.19  62.5 7.44
1121 26.00 6094.364 4.652 -1.557   0.0 0.00  29.2 7.45  41.8 7.65  23.9 7.20  33.3 7.33  25.9 7.20   0.0 0.00  29.7 7.19  40.8 7.46  38.8 7.39  46.7 7.58  46.5 7.53  43.4 7.49  49.8 7.60  52.0 7.49  55.8 7.79  47.0 7.42  42.0 7.24  74.7 7.41  51.9 7.53
1122 26.00 6096.662 3.984 -1.758  43.4 7.43  73.9 7.71  65.5 7.60  77.8 7.53  60.5 7.31  52.1 7.24  72.8 7.39  56.5 7.16  69.6 7.47  67.3 7.39  74.8 7.57  75.1 7.51  74.2 7.53  72.4 7.46  74.3 7.28  76.9 7.62  72.4 7.29  75.8 7.23 110.2 7.20  80.7 7.45
1123 26.00 6105.152 4.548 -1.916  13.6 7.49  21.4 7.52  29.1 7.61  20.0 7.34  23.5 7.35  19.0 7.25  19.9 7.19  19.9 7.18  30.3 7.47  28.0 7.40  35.2 7.58  35.1 7.54  31.7 7.48  40.6 7.64  41.2 7.52  48.8 7.88  33.1 7.38  31.4 7.25  59.5 7.42  44.9 7.60
1124 26.00 6127.909 4.143 -1.352  58.3 7.40  90.6 7.75  79.3 7.68  92.6 7.54  72.3 7.33  64.1 7.30  80.1 7.30  68.4 7.18  79.9 7.48  77.2 7.39  85.1 7.59  86.9 7.54  82.3 7.49  85.2 7.53  92.1 7.43  90.3 7.71  91.9 7.48  86.1 7.24 119.7 7.16  90.8 7.48
1125 26.00 6165.361 4.143 -1.434  69.2 7.63  82.0 7.68  75.3 7.67  76.7 7.38  67.0 7.30  59.0 7.26  86.9 7.51  64.9 7.19  78.9 7.54  72.8 7.37  79.2 7.54  79.5 7.46  77.6 7.46  78.6 7.47  79.2 7.25  79.9 7.57  76.7 7.25  79.3 7.18   0.0 0.00  83.1 7.39
1126 26.00 6187.398 2.832 -4.094   0.0 0.00   0.0 0.00  22.3 7.73   0.0 0.00  15.2 7.32  14.4 7.31   0.0 0.00  13.0 7.13  24.2 7.49  22.0 7.41  28.3 7.58  29.7 7.58  25.7 7.50  32.2 7.57  36.9 7.48  43.4 7.83  34.5 7.44  35.9 7.29  62.3 7.30  38.3 7.29
1127 26.00 6187.987 3.943 -1.587  43.9 7.22  66.5 7.37  79.0 7.67  75.6 7.27  74.5 7.37  65.4 7.32  61.0 6.96  69.4 7.19  81.0 7.49  81.0 7.45  90.1 7.68  89.6 7.58  85.9 7.54  87.9 7.57  88.1 7.33  94.9 7.78  84.3 7.30  90.5 7.29   0.0 0.00  92.6 7.47
1128 26.00 6199.507 2.559 -4.283   0.0 0.00   0.0 0.00  23.7 7.65   0.0 0.00  19.9 7.34  17.5 7.29   0.0 0.00  16.8 7.13  28.3 7.45  26.3 7.38  32.9 7.54  34.5 7.54  29.5 7.44  40.8 7.59   0.0 0.00  50.1 7.80   0.0 0.00  44.7 7.27   0.0 0.00  70.7 7.72
1129 26.00 6213.429 2.223 -2.562  99.6 7.21   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.7 7.27   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1130 26.00 6220.776 3.882 -2.322   0.0 0.00   0.0 0.00  43.0 7.58   0.0 0.00  34.6 7.25  29.8 7.18   0.0 0.00  33.3 7.14  44.6 7.39  42.7 7.33  52.0 7.54  50.9 7.47  48.4 7.44  50.8 7.45   0.0 0.00  48.2 7.46  47.2 7.23  48.7 7.13   0.0 0.00  42.7 7.06
1131 26.00 6221.670 0.859 -6.441   0.0 0.00   0.0 0.00  12.2 7.41   0.0 0.00  15.9 7.15  13.6 7.01   0.0 0.00   0.0 0.00  24.8 7.25  23.8 7.15  28.4 7.37  26.8 7.24  27.0 7.25  31.5 7.18   0.0 0.00  47.5 7.67  49.6 7.29  55.1 6.94 119.9 7.36  80.2 7.47
1132 26.00 6226.730 3.883 -2.055   0.0 0.00  62.1 7.70  59.5 7.65  49.1 7.28  51.7 7.31  39.9 7.14  46.7 7.11  47.6 7.15  62.0 7.47  58.6 7.38  67.2 7.58  67.8 7.52  65.5 7.51  66.5 7.50  65.3 7.27  72.1 7.68  64.1 7.28  68.7 7.24 104.4 7.26  70.9 7.38
1133 26.00 6229.225 2.845 -2.877  48.3 7.47  87.4 7.79  83.3 7.78  76.9 7.32  76.7 7.40  63.1 7.25  77.0 7.21  74.1 7.24  88.3 7.58  85.7 7.48  93.2 7.67  97.7 7.66  92.7 7.61  97.7 7.66 112.8 7.66 109.9 7.96 100.4 7.47 104.2 7.34   0.0 0.00  96.6 7.26
1134 26.00 6302.494 3.686 -1.163   0.0 0.00  99.5 7.20 108.3 7.55   0.0 0.00 105.4 7.27   0.0 0.00 100.4 6.92 103.7 7.14   0.0 0.00 109.1 7.28   0.0 0.00 119.5 7.42 118.4 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1135 26.00 6330.838 4.733 -1.152   0.0 0.00  53.6 7.55  56.9 7.61  39.4 7.18  49.1 7.33  42.5 7.27  30.1 6.87  43.8 7.16  57.0 7.46  53.2 7.36  60.4 7.53  62.9 7.52  58.5 7.47  61.7 7.52  64.0 7.39  65.2 7.65  62.3 7.40  55.4 7.19  89.1 7.30  61.6 7.44
1137 26.00 6367.111 4.795 -2.373   0.0 0.00   0.0 0.00  10.4 7.74   0.0 0.00   3.7 7.15   6.5 7.42   0.0 0.00   2.9 6.97   9.8 7.56   5.4 7.26   7.8 7.45   6.2 7.32   6.7 7.37   7.5 7.39   0.0 0.00   0.0 0.00   4.2 7.03   5.0 7.03   0.0 0.00   0.0 0.00
1138 26.00 6392.538 2.279 -3.939   0.0 0.00  40.7 7.51  54.6 7.59  48.0 7.30  51.5 7.30  42.7 7.20  65.2 7.37  52.8 7.20  66.3 7.47  64.4 7.41  71.2 7.56  71.3 7.49  70.4 7.50  71.2 7.44  85.2 7.43  80.7 7.66  71.6 7.21  87.5 7.28   0.0 0.00  98.0 7.50
1143 26.00 6591.325 4.593 -1.957   0.0 0.00  22.4 7.61  27.4 7.64   0.0 0.00  19.5 7.31  18.9 7.32  19.7 7.25  17.7 7.19  27.8 7.48  26.3 7.43  32.1 7.58  32.0 7.55  30.9 7.54  32.7 7.55  44.5 7.66  37.9 7.73  33.6 7.46  36.9 7.45   0.0 0.00  48.6 7.77
1144 26.00 6608.024 2.279 -3.952   0.0 0.00  31.4 7.34  55.9 7.61  38.5 7.16  52.0 7.30  42.0 7.18  36.2 6.90  52.0 7.18  66.8 7.47  64.4 7.40  70.6 7.53  73.0 7.51  71.1 7.50  76.9 7.54  98.4 7.65  97.5 7.98  90.1 7.54  95.7 7.42   0.0 0.00 113.0 7.78
1145 26.00 6627.540 4.548 -1.452  30.0 7.42  52.5 7.62  55.1 7.66  40.6 7.28  47.6 7.37  37.3 7.22  38.6 7.11  42.0 7.20  56.5 7.52  53.9 7.44  62.7 7.64  65.9 7.64  60.2 7.56  63.1 7.61  71.6 7.59  72.8 7.88  63.1 7.47  57.6 7.28  95.8 7.42  70.7 7.66
1146 26.00 6646.932 2.608 -3.931   0.0 0.00  28.0 7.61  44.0 7.74  23.3 7.22  36.7 7.39  31.6 7.33  31.4 7.18  35.8 7.26  50.1 7.55  48.0 7.48  55.6 7.64  59.2 7.65  52.6 7.56  63.2 7.68  79.4 7.73  81.2 8.07  71.1 7.61  71.9 7.43   0.0 0.00  89.8 7.79
1147 26.00 6667.417 2.453 -4.315   0.0 0.00   0.0 0.00  33.5 7.75   0.0 0.00  24.0 7.32  19.9 7.24   0.0 0.00  24.0 7.21  34.6 7.45  32.5 7.38  39.0 7.54  40.0 7.51  40.3 7.53  47.6 7.58   0.0 0.00  58.5 7.82   0.0 0.00  56.8 7.34   0.0 0.00  68.5 7.52
1148 26.00 6676.863 4.558 -2.699   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   2.8 7.00   5.1 7.29   4.7 7.24   6.3 7.39   0.0 0.00   5.6 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   3.9 6.94   0.0 0.00   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  44.3 7.43  70.2 7.52  80.8 7.70  82.1 7.38  74.3 7.33  64.1 7.26  73.1 7.13  72.9 7.20  86.3 7.50  83.2 7.40  90.4 7.57  94.1 7.55  89.6 7.51  97.2 7.61 115.8 7.66 111.2 7.93 105.9 7.53 105.2 7.32   0.0 0.00   0.0 0.00
1150 26.00 6710.316 1.485 -4.813  13.6 7.29  46.8 7.59  66.3 7.73  46.8 7.21  60.8 7.36  50.8 7.26  59.9 7.18  62.6 7.25  75.6 7.51  74.5 7.45  80.3 7.58  88.6 7.65  81.1 7.55  88.3 7.59   0.0 0.00 119.4 8.23 102.6 7.57 110.0 7.43   0.0 0.00   0.0 0.00
1151 26.00 6712.441 4.988 -2.071   0.0 0.00   0.0 0.00  16.9 7.89   0.0 0.00   0.0 0.00   9.9 7.53   0.0 0.00   0.0 0.00  15.3 7.69   0.0 0.00   0.0 0.00   0.0 0.00  14.9 7.67  21.5 7.86  24.4 7.83  31.2 8.15  18.2 7.67  14.9 7.50  40.7 7.86  25.1 7.87
1152 26.00 6725.353 4.103 -2.178   0.0 0.00  35.1 7.58  43.4 7.65  32.7 7.36  34.4 7.32  28.4 7.23  30.1 7.15  32.4 7.20  46.6 7.51  42.1 7.40  50.1 7.58  50.7 7.54  47.9 7.51  49.4 7.51  48.3 7.33  54.1 7.67  48.0 7.35  50.3 7.28  77.3 7.28  48.6 7.32
1153 26.00 6726.661 4.607 -1.003  46.2 7.30  74.2 7.57  67.9 7.53  77.7 7.44  63.1 7.28  53.9 7.19  59.3 7.08  60.2 7.16  71.8 7.43  69.1 7.35  78.0 7.55  78.5 7.49  75.9 7.48  73.8 7.43  67.8 7.13  76.2 7.56  65.8 7.14  71.2 7.16  86.7 6.92  64.7 7.16
1154 26.00 6732.070 4.584 -2.111   0.0 0.00  16.4 7.58  21.3 7.62   0.0 0.00  15.9 7.33  13.3 7.27   0.0 0.00  15.2 7.25  23.1 7.50  20.5 7.42  27.1 7.61  26.3 7.56  26.5 7.58  26.9 7.56  33.8 7.59  35.0 7.81  28.5 7.49  26.8 7.37  45.9 7.45  47.7 7.90
1155 26.00 6733.151 4.638 -1.403  24.3 7.34  43.6 7.51  50.7 7.62  36.8 7.26  45.4 7.37  38.0 7.29  31.5 7.02  40.1 7.21  53.3 7.50  51.2 7.44  57.7 7.59  59.8 7.58  56.8 7.54  57.3 7.54  55.9 7.36  62.7 7.73  51.2 7.30  53.1 7.26  78.2 7.25  71.1 7.74
1156 26.00 6745.090 4.580 -2.065   0.0 0.00   0.0 0.00  23.6 7.63   0.0 0.00  16.5 7.30  13.6 7.23   0.0 0.00  15.1 7.19  22.4 7.44  20.7 7.37  27.2 7.56  28.6 7.56  25.3 7.49  27.3 7.52  28.2 7.42  35.1 7.76  25.4 7.37  22.1 7.20  39.4 7.29  43.8 7.76
1157 26.00 6745.955 4.076 -2.632   0.0 0.00   0.0 0.00  18.0 7.49   0.0 0.00  14.9 7.25  11.4 7.13   0.0 0.00  12.6 7.08  20.7 7.37  18.2 7.28  24.6 7.48  24.0 7.43  22.3 7.40  21.0 7.32   0.0 0.00  27.6 7.54  20.0 7.18  22.1 7.12  26.4 6.96  38.6 7.53
1158 26.00 6746.953 2.608 -4.337   0.0 0.00   0.0 0.00  19.9 7.62   0.0 0.00  17.2 7.34  17.7 7.37   0.0 0.00  16.7 7.21  26.9 7.49  25.6 7.44  30.2 7.57  32.2 7.57  30.0 7.53  31.9 7.50  32.7 7.33  40.8 7.71  30.2 7.28  42.3 7.32  63.6 7.21  62.9 7.66
1159 26.00 6783.264 2.559 -4.550   0.0 0.00   0.0 0.00  15.6 7.64   0.0 0.00  12.0 7.23  12.1 7.25   0.0 0.00  11.0 6.99  19.6 7.42  18.0 7.32  24.6 7.57  23.4 7.50  22.4 7.47  30.1 7.59   0.0 0.00  47.0 7.97  35.9 7.50  33.4 7.14  73.2 7.38  68.2 7.90
1161 26.00 6801.864 1.608 -5.779   0.0 0.00   0.0 0.00  13.3 7.71   0.0 0.00  10.1 7.33  12.3 7.44   0.0 0.00  11.1 7.24  18.2 7.50  16.5 7.42  21.6 7.59  22.3 7.57  20.5 7.53  26.6 7.57  42.5 7.66  43.7 7.93  31.4 7.46  40.4 7.37  91.4 7.53  86.0 8.08
1162 26.00 6806.847 2.727 -3.098  37.4 7.37  68.4 7.54  76.9 7.66  72.4 7.30  72.0 7.33  61.9 7.25  71.0 7.14  71.9 7.22  84.4 7.50  82.9 7.44  89.2 7.58  93.1 7.57  87.2 7.50  93.8 7.58 107.8 7.54 108.1 7.91  97.4 7.40 102.6 7.30   0.0 0.00   0.0 0.00
1163 26.00 6810.257 4.607 -0.927  51.3 7.30  77.9 7.55  74.6 7.58  79.9 7.40  65.0 7.23  54.2 7.12  60.2 7.02  62.4 7.12  74.2 7.40  71.1 7.31  80.6 7.53  82.0 7.48  78.4 7.45  79.6 7.47  85.5 7.38  90.2 7.76  75.6 7.24  76.6 7.18   0.0 0.00  89.5 7.58
1164 26.00 6824.825 4.988 -2.125   0.0 0.00  10.7 7.80   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.6 7.68   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.7 7.88   0.0 0.00   0.0 0.00  23.0 7.86   0.0 0.00   0.0 0.00   0.0 0.00
1165 26.00 6828.590 4.638 -0.790   0.0 0.00   0.0 0.00  81.5 7.62  96.6 7.53  72.0 7.27  59.7 7.14  75.8 7.18  66.7 7.10  79.9 7.41  79.3 7.37  86.3 7.54  88.9 7.51  84.7 7.47  89.6 7.57  95.4 7.46  96.7 7.78  83.1 7.29  81.4 7.17   0.0 0.00  94.0 7.58
1166 26.00 6833.224 4.638 -1.988   0.0 0.00   0.0 0.00  26.8 7.69   0.0 0.00  21.2 7.43  15.9 7.29  18.6 7.30  19.5 7.32  29.0 7.58  25.8 7.49  31.2 7.63  34.3 7.67  27.8 7.54  31.3 7.60   0.0 0.00  50.4 8.06   0.0 0.00  25.8 7.28   0.0 0.00  36.2 7.59
1167 26.00 6839.831 2.559 -3.362   0.0 0.00  60.0 7.50  76.4 7.72  67.6 7.30  71.7 7.38  58.3 7.24  65.9 7.11  70.2 7.24  84.1 7.55  83.3 7.50  90.1 7.65  97.0 7.69  88.4 7.58  95.7 7.66 105.9 7.55 114.5 8.07  97.0 7.43 108.3 7.43   0.0 0.00   0.0 0.00
1168 26.00 6843.648 4.548 -0.764  65.4 7.28  84.0 7.42  87.4 7.62  80.2 7.17  83.1 7.36  67.3 7.18  66.8 6.90  75.7 7.15  89.8 7.49  88.2 7.42  95.5 7.59  99.1 7.58  93.5 7.52  92.8 7.50 106.2 7.53 105.3 7.82  94.9 7.38  93.0 7.25   0.0 0.00 100.7 7.57
1169 26.00 6855.159 4.558 -0.575 115.2 7.80   0.0 0.00  97.5 7.62   0.0 0.00  91.2 7.33  77.4 7.20   0.0 0.00  89.2 7.22  98.4 7.45  95.9 7.38 105.2 7.57 105.4 7.50 103.3 7.50 102.1 7.48 114.8 7.49 105.8 7.62 105.3 7.37 103.8 7.26   0.0 0.00 101.5 7.38
1170 26.00 6857.243 4.076 -2.053   0.0 0.00  37.5 7.46  49.2 7.61   0.0 0.00  41.5 7.30  35.4 7.24   0.0 0.00  38.2 7.16  52.0 7.46  49.0 7.38  56.4 7.55  57.3 7.51  54.6 7.49  56.8 7.50  52.8 7.25  59.0 7.62  52.3 7.27  56.3 7.23  83.9 7.21  61.6 7.43
1171 26.00 6859.477 2.845 -4.644   0.0 0.00   0.0 0.00   7.0 7.66   0.0 0.00   6.4 7.43   0.0 0.00   0.0 0.00   5.6 7.26   8.2 7.45   9.2 7.49  10.1 7.55  12.3 7.62   9.1 7.48  11.1 7.50  18.8 7.61  21.5 7.89  14.2 7.47  12.8 7.23  27.1 7.31  21.8 7.47
1172 26.00 6861.945 2.424 -3.787   0.0 0.00   0.0 0.00  55.8 7.59   0.0 0.00  56.0 7.36  43.9 7.21   0.0 0.00  53.4 7.20  68.2 7.49  65.8 7.41  74.3 7.59  78.5 7.59  69.2 7.46  73.0 7.46  73.0 7.21  85.0 7.73  82.4 7.40  87.7 7.28   0.0 0.00  99.7 7.54
1173 26.00 6862.492 4.558 -1.405   0.0 0.00   0.0 0.00  55.6 7.62   0.0 0.00  47.2 7.31  36.0 7.15   0.0 0.00  42.8 7.16  56.7 7.46  52.9 7.37  63.0 7.59  62.3 7.52  59.3 7.49  62.9 7.55  64.8 7.41  72.6 7.81  63.6 7.42  56.5 7.21  90.7 7.30  67.6 7.54
1174 26.00 6898.289 4.220 -2.108   0.0 0.00  34.5 7.61  41.3 7.66   0.0 0.00  31.1 7.31  28.9 7.30   0.0 0.00   0.0 0.00  41.0 7.46  39.8 7.42  46.3 7.57  43.3 7.47  44.8 7.52  48.2 7.55  57.6 7.56  57.8 7.81   0.0 0.00  47.6 7.31   0.0 0.00  67.8 7.79
1175 26.00 6916.678 4.154 -1.197  70.4 7.37 105.5 7.76  92.5 7.69   0.0 0.00  76.4 7.19  66.7 7.12  83.4 7.14  73.1 7.05  86.1 7.35  87.4 7.35  91.5 7.45  94.2 7.42  91.2 7.41  96.2 7.49 106.4 7.44 104.1 7.71 102.8 7.43  98.9 7.25   0.0 0.00 110.0 7.60
1176 26.00 6960.338 4.593 -1.890   0.0 0.00   0.0 0.00  42.6 7.89   0.0 0.00  25.1 7.38  20.8 7.30   0.0 0.00  20.9 7.20  31.5 7.49  29.2 7.42  39.4 7.66  45.1 7.73  35.3 7.55  50.3 7.84   0.0 0.00  65.3 8.20  57.0 7.84   0.0 0.00   0.0 0.00  50.6 7.75
1177 26.00 6988.523 2.404 -3.442   0.0 0.00  60.8 7.41  76.7 7.60  68.6 7.20  73.8 7.30  67.2 7.30  68.7 7.04  74.5 7.20  96.8 7.66  86.0 7.41  92.0 7.55  96.2 7.54  93.1 7.53  95.8 7.51 100.8 7.30 107.6 7.78 100.3 7.34 113.7 7.36   0.0 0.00   0.0 0.00
1178 26.00 6999.878 4.103 -1.351   0.0 0.00   0.0 0.00  81.9 7.56   0.0 0.00  76.0 7.26  63.3 7.14   0.0 0.00  70.2 7.08  85.1 7.42  82.0 7.33  91.8 7.54  95.1 7.52  89.7 7.46  90.0 7.46  94.1 7.30 101.0 7.73  97.1 7.41  98.3 7.32   0.0 0.00  99.0 7.47
1179 26.00 7000.618 4.143 -2.106   0.0 0.00   0.0 0.00  52.5 7.80   0.0 0.00  42.7 7.45  31.3 7.26   0.0 0.00  44.4 7.41  51.5 7.58  49.0 7.51  61.5 7.77  65.5 7.79  55.2 7.62  66.8 7.83  65.6 7.61  81.1 8.18  62.4 7.59  58.3 7.40 109.7 7.69  74.4 7.83
1180 26.00 7007.963 4.178 -1.830   0.0 0.00  54.8 7.62  56.2 7.62  45.6 7.30  47.1 7.29  43.1 7.28  42.2 7.10  46.6 7.21  60.9 7.52  57.9 7.43  65.5 7.60  65.4 7.54  63.4 7.53  64.4 7.53  70.8 7.46  77.8 7.87  66.5 7.42  65.8 7.30   0.0 0.00  86.5 7.82
1181 26.00 7010.333 4.580 -1.888   0.0 0.00   0.0 0.00  39.4 7.80   0.0 0.00   0.0 0.00  22.9 7.34   0.0 0.00  29.9 7.41  41.5 7.68  39.4 7.62  49.2 7.83  52.1 7.84  44.5 7.72  49.3 7.80  58.7 7.82  63.9 8.15  46.9 7.63  45.2 7.51  81.1 7.69  63.3 7.99
1182 26.00 7022.953 4.191 -1.061   0.0 0.00   0.0 0.00  89.2 7.52   0.0 0.00  88.0 7.31  74.8 7.20   0.0 0.00  83.8 7.16  95.7 7.44  91.4 7.33  99.4 7.50 102.4 7.47  99.4 7.46  98.8 7.44  95.5 7.15 101.0 7.55  90.7 7.11 102.0 7.21   0.0 0.00 105.2 7.42
1183 26.00 7024.059 4.076 -1.934   0.0 0.00   0.0 0.00  52.5 7.55   0.0 0.00  51.6 7.37  41.5 7.24   0.0 0.00  47.6 7.22  58.5 7.46  57.6 7.42  71.6 7.72  67.6 7.58  61.0 7.48  54.4 7.33  60.7 7.26  75.0 7.81  61.5 7.31  65.2 7.27 105.7 7.37  73.9 7.55
1184 26.00 7031.420 4.988 -2.408   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.3 7.63  10.3 7.82   0.0 0.00   8.8 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.4 7.54   0.0 0.00   0.0 0.00
1185 26.00 7038.222 4.217 -1.115   0.0 0.00   0.0 0.00  99.0 7.79   0.0 0.00  85.9 7.35  73.3 7.25   0.0 0.00  83.1 7.22  94.8 7.50  94.2 7.46 101.8 7.63 115.4 7.79  96.5 7.49 107.3 7.68   0.0 0.00   0.0 0.00 116.3 7.66 106.9 7.38   0.0 0.00 117.2 7.72
1186 26.00 7057.950 3.654 -3.420   0.0 0.00   0.0 0.00  17.4 7.78   0.0 0.00  11.0 7.38  14.2 7.53   0.0 0.00  10.9 7.29  19.4 7.61  17.0 7.52  21.9 7.68  26.0 7.75  20.0 7.61  26.6 7.73  32.4 7.70  31.8 7.90  27.6 7.62  26.4 7.45   0.0 0.00  34.1 7.64
1187 26.00 7069.533 2.559 -4.296   0.0 0.00   0.0 0.00  22.3 7.57   0.0 0.00  20.1 7.30  16.5 7.22   0.0 0.00  18.3 7.14  30.5 7.45  29.6 7.41  36.0 7.56  34.8 7.50  34.7 7.51  38.5 7.50  30.3 7.16  43.4 7.64  31.9 7.20  47.8 7.29  72.1 7.17  73.2 7.72
1188 26.00 7072.814 4.076 -2.722   0.0 0.00  21.1 7.78   0.0 0.00   0.0 0.00   0.0 0.00  14.4 7.33   0.0 0.00  16.3 7.29  26.2 7.59  26.7 7.58   0.0 0.00   0.0 0.00  28.5 7.62   0.0 0.00   0.0 0.00   0.0 0.00  48.4 7.86   0.0 0.00   0.0 0.00   0.0 0.00
1194 26.00 7132.979 4.076 -1.595  45.1 7.33  76.7 7.61  73.5 7.62  63.2 7.21  64.0 7.25  52.3 7.13  58.3 7.02  60.8 7.12  74.6 7.44  70.5 7.33  78.2 7.50  80.0 7.46  77.1 7.45  80.3 7.50  81.3 7.29  85.0 7.67  83.0 7.37  78.1 7.16 113.1 7.12  96.1 7.67
1198 26.00 7179.993 1.485 -4.772   0.0 0.00   0.0 0.00  78.0 7.86  63.5 7.36  67.7 7.40  57.9 7.32   0.0 0.00  73.2 7.35  82.0 7.53  82.1 7.50  89.4 7.65  96.4 7.69  89.0 7.60 102.6 7.76   0.0 0.00   0.0 0.00 110.9 7.61   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992   0.0 0.00  62.2 7.70  57.3 7.65  44.0 7.30  44.4 7.28  31.6 7.07   0.0 0.00  37.4 7.09  51.8 7.40  48.2 7.31  60.7 7.57  56.0 7.43  58.2 7.50  64.6 7.62  68.0 7.52  71.1 7.83   0.0 0.00  50.9 7.19  85.9 7.34  66.1 7.62
1200 26.00 7213.830 4.260 -2.269   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  40.5 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  74.4 8.00  74.1 8.18  58.9 7.81  44.3 7.45   0.0 0.00  57.4 7.79
1201 26.00 7219.678 4.076 -1.519  27.5 6.95  68.3 7.39  76.3 7.58  70.0 7.23  70.4 7.29  57.8 7.16  64.1 7.03  71.4 7.23  79.5 7.44  76.3 7.34  83.9 7.52  86.7 7.49  81.9 7.44  82.5 7.44  83.4 7.23  90.9 7.68  81.4 7.24  84.8 7.19   0.0 0.00 102.8 7.68
1202 26.00 7284.838 4.143 -1.578   0.0 0.00   0.0 0.00  70.7 7.60   0.0 0.00  60.3 7.23  51.9 7.16   0.0 0.00  62.7 7.20  73.5 7.46  67.8 7.32  72.3 7.43  80.4 7.51  73.5 7.42  80.7 7.54 104.0 7.75  91.5 7.83  95.4 7.65  76.8 7.19   0.0 0.00  96.5 7.71
1203 26.00 7348.498 4.143 -2.751   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.9 7.47  10.9 7.19   0.0 0.00  21.7 7.57  24.9 7.63   0.0 0.00  35.1 7.84   0.0 0.00  38.9 7.90   0.0 0.00  56.8 8.29  42.0 7.83  31.9 7.53  71.1 7.80  45.7 7.87
1204 26.00 7351.545 4.956 -0.699   0.0 0.00   0.0 0.00  76.6 7.71   0.0 0.00  58.6 7.24  50.5 7.17   0.0 0.00  61.0 7.23  68.2 7.41  67.1 7.36  77.5 7.58  80.0 7.56  73.6 7.48  78.5 7.57   0.0 0.00  90.3 7.86   0.0 0.00  70.1 7.24 113.1 7.39  75.5 7.49
1205 26.00 7396.504 4.988 -1.555   0.0 0.00   0.0 0.00  31.3 7.71   0.0 0.00  21.1 7.36  21.6 7.41   0.0 0.00  18.5 7.23  25.0 7.43  25.6 7.43  35.1 7.66  32.7 7.58  32.9 7.60  32.1 7.57  31.9 7.45  38.9 7.79  27.0 7.37  25.3 7.26  32.7 7.18  32.8 7.53
1206 26.00 7418.320 4.143 -2.857   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.7 7.19  11.4 7.40   0.0 0.00   9.6 7.22  15.0 7.47  11.3 7.30  17.9 7.56  17.5 7.52  16.7 7.51  17.9 7.51   0.0 0.00  24.8 7.75   0.0 0.00  16.7 7.25   0.0 0.00  24.0 7.49
1207 26.00 7430.541 2.588 -3.777   0.0 0.00   0.0 0.00  58.1 7.76   0.0 0.00  43.7 7.29  37.0 7.21   0.0 0.00  42.4 7.15  58.2 7.46  56.2 7.39  66.1 7.59  71.2 7.61  67.1 7.57  85.1 7.83   0.0 0.00  82.7 7.83   0.0 0.00  80.8 7.33   0.0 0.00 101.7 7.74
1208 26.00 7440.952 4.913 -0.607  65.9 7.45   0.0 0.00  84.1 7.68   0.0 0.00  70.7 7.31  56.8 7.15   0.0 0.00  66.4 7.18  80.4 7.47  77.2 7.39  84.2 7.54  88.6 7.55  81.8 7.47  83.2 7.50   0.0 0.00  94.6 7.77  86.4 7.42  83.1 7.31   0.0 0.00  97.2 7.71
1209 26.00 7443.018 4.186 -1.655   0.0 0.00   0.0 0.00  77.7 7.87  47.5 7.15  61.2 7.37  47.9 7.20  66.5 7.33  60.2 7.28  67.8 7.47  68.4 7.45  75.3 7.61  85.8 7.74  74.3 7.56  83.7 7.74 109.3 7.98   0.0 0.00  94.8 7.77  81.3 7.41   0.0 0.00  96.0 7.85
1210 26.00 7454.001 4.186 -2.285  16.6 7.54  31.9 7.67  45.3 7.85  20.3 7.26  33.6 7.47  24.5 7.30  21.9 7.13  27.7 7.27  38.9 7.53  40.9 7.55  49.9 7.74   0.0 0.00  43.3 7.59  55.7 7.80  60.7 7.72  73.4 8.18  54.2 7.64  47.3 7.41   0.0 0.00  63.6 7.81
1211 26.00 7461.521 2.559 -3.458   0.0 0.00   0.0 0.00  71.1 7.64   0.0 0.00  66.7 7.33  54.1 7.20   0.0 0.00  65.1 7.19  84.6 7.58  79.2 7.44  85.9 7.59  91.9 7.61  83.9 7.51  88.2 7.53 100.2 7.46 100.4 7.80  89.5 7.32 106.9 7.41   0.0 0.00   0.0 0.00
1212 26.00 7463.412 5.064 -1.636   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.0 7.40   0.0 0.00  13.8 7.24  24.4 7.58  21.1 7.48  22.3 7.53   0.0 0.00  21.4 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.6 7.19   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.1 7.33  20.8 7.41   0.0 0.00  27.5 7.58  30.8 7.68   0.0 0.00  30.8 7.66   0.0 0.00   0.0 0.00  53.4 8.16  36.9 7.69  23.3 7.33   0.0 0.00   0.0 0.00
1214 26.00 7491.649 4.301 -0.966  93.0 7.56   0.0 0.00  96.5 7.63   0.0 0.00  89.3 7.32  76.2 7.21  85.0 7.07  83.1 7.14  98.0 7.47  94.6 7.38 101.3 7.52 101.1 7.44  99.3 7.45  97.8 7.42 105.3 7.32 116.9 7.81 104.4 7.36 102.4 7.23   0.0 0.00   0.0 0.00
2002 26.01 5325.553 3.221 -3.210   0.0 0.00   0.0 0.00  62.6 7.57   0.0 0.00  57.9 7.25  41.8 7.17   0.0 0.00  50.0 7.10  52.3 7.35  52.5 7.31  54.8 7.47  58.1 7.42  54.8 7.42  49.3 7.40  41.3 6.95  42.8 7.56  44.5 7.16  42.2 7.11  64.7 7.02  34.5 7.34
2003 26.01 5425.257 3.199 -3.221   0.0 0.00 113.9 7.79  62.2 7.54  40.4 7.37  58.4 7.24  44.0 7.21   0.0 0.00  52.4 7.14  54.4 7.39  53.5 7.32  56.7 7.50  59.9 7.44  55.4 7.42  56.4 7.56  49.3 7.13  51.7 7.78  53.2 7.36  47.1 7.22  76.0 7.21  45.0 7.63
2004 26.01 5427.826 6.724 -1.487  15.9 7.32  16.4 7.52  10.5 7.76   0.0 0.00   5.9 7.41   0.0 0.00   0.0 0.00   4.0 7.30   6.3 7.60   5.9 7.56   7.8 7.76   8.5 7.74   7.6 7.73   7.0 7.78   7.9 7.74   7.9 8.08   4.4 7.51   3.6 7.49   8.1 7.66   0.0 0.00
2005 26.01 5991.376 3.153 -3.540 112.4 7.60   0.0 0.00  56.9 7.67   0.0 0.00  49.9 7.30  41.6 7.41   0.0 0.00  41.8 7.16  47.9 7.50  47.3 7.43  51.1 7.63  55.3 7.60  50.1 7.56  46.3 7.59  51.8 7.47  46.6 7.94  46.2 7.47  39.0 7.31  75.7 7.48  39.6 7.81
2006 26.01 6084.111 3.199 -3.791  60.8 7.15  76.4 7.62  42.4 7.63  18.0 7.41  38.3 7.34  23.5 7.21  26.7 7.07  31.1 7.21  35.0 7.49  34.9 7.44  37.8 7.62  42.2 7.61  37.1 7.56  35.6 7.63  43.9 7.59  36.2 7.98  35.1 7.51  28.9 7.35  69.9 7.70  29.1 7.82
2007 26.01 6141.033 3.230 -4.872   0.0 0.00   0.0 0.00   8.6 7.67   0.0 0.00   6.1 7.34   0.0 0.00   0.0 0.00   4.2 7.19   6.3 7.52   6.7 7.52   8.0 7.69  10.3 7.74   6.9 7.59   7.9 7.72  12.4 7.77  12.7 8.24   7.2 7.58   6.5 7.51   0.0 0.00   0.0 0.00
2008 26.01 6149.258 3.889 -2.720 101.8 7.36  99.2 7.67  50.7 7.49   0.0 0.00  47.2 7.24  31.4 7.13  42.5 7.12  38.7 7.09  42.8 7.38  41.8 7.31  45.9 7.52  47.0 7.43  44.1 7.43  38.7 7.43  47.0 7.41  34.5 7.65  39.9 7.37  31.9 7.20  58.2 7.29  33.8 7.76
2010 26.01 6247.557 3.892 -2.336   0.0 0.00   0.0 0.00  72.0 7.59  35.2 7.13  62.4 7.20  52.5 7.30  59.7 7.10  54.2 7.07  58.3 7.37  56.5 7.28  59.8 7.46  61.5 7.38  59.2 7.41  56.0 7.48  66.1 7.46  42.2 7.49  61.6 7.51  39.8 7.05  94.5 7.54  36.0 7.46
2011 26.01 6269.967 3.245 -4.355   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.29   6.5 7.08   0.0 0.00  11.4 7.18  13.2 7.41  13.8 7.40  16.0 7.58  17.5 7.54  13.0 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.22   0.0 0.00   0.0 0.00
2014 26.01 7479.693 3.892 -3.656  37.9 7.29  40.3 7.51  28.5 7.84   0.0 0.00  22.8 7.54  15.0 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00


==> anc/tableE2.dat <==
 1 HD174104    92223 G0Ib      8.36  0.72  1.02 -0.11  3.26  5649. 2.05 2.33 -0.14  28.7  0.000   0.75   -2.35   -8.08 -10.0  7.026  0.172  0.325   51.2  -19.6   -1.9
 2 HD21018     15807 G5III     6.37  0.85  0.39 -0.17  2.72  5327. 2.05 1.81  0.07  21.2 -4.695   2.68   -7.99   -2.85   0.7  9.084  0.104  0.277   19.2   20.4   -3.5
 3 HD203136   105208 K0        7.74  0.94  0.59 -0.23  1.98  5084. 2.80 1.17  0.14   5.1 -4.743   3.77   -0.87   -1.61 -14.7  8.007  0.040  0.073   13.1    0.2    6.5
 4 HD232862        0 G8II      9.60  0.73 -9.99 -9.99 -9.99  4938. 3.79 2.02 -0.20  20.2  0.000 999.99  999.99  999.99   0.4 -9.999 -9.999 -9.999 -999.9 -999.9 -999.9
 5 HD212430   110602 K0III     5.76  0.97  0.16 -0.29  2.07  4923. 2.48 1.32 -0.19   2.0 -5.003   7.11   50.28   14.25 -19.9  8.240  0.094  0.153  -29.0    7.4    8.0
 6 KIC9821622      0 ...      -9.99 -9.99 -9.99 -9.99 -9.99  4896. 2.91 1.03 -0.25   1.9  0.000 999.99  999.99  999.99  -5.9 -9.999 -9.999 -9.999 -999.9 -999.9 -999.9
 7 HD170527    90274 K0        6.84  1.00  0.04 -0.32  1.71  4842. 2.57 1.63 -0.35  22.9 -3.686   6.31  -19.53   61.90 -48.2  6.874  0.195  0.080  -29.8  -40.6    3.0
 8 HD12203      9343 G5        6.75  1.00  0.11 -0.33  1.74  4812. 2.49 1.33 -0.32   2.0 -4.945   6.57   61.18  -18.45 -60.7  7.002  0.165  0.821   16.3  -39.9   60.1
 9 HD194937   100953 G9III     6.23  1.07  0.06 -0.34  1.52  4786. 2.56 1.23 -0.03   1.8 -5.111  10.59   39.78   16.46 -11.3  8.399  0.062  0.029  -10.6   13.3   -0.1
10 HD8676       6647 K0III     7.77  1.05  0.10 -0.35  1.71  4774. 2.53 1.26 -0.11   1.8  0.000   4.27    0.78   -8.91  -8.9  8.262  0.059  0.289   17.3    5.5   13.9
11 HD183492    95822 K0III     5.57  1.05  0.12 -0.35  1.78  4765. 2.58 1.25  0.06   2.0 -5.211  10.90   50.26  -23.34 -42.0  7.419  0.091  0.174  -18.1  -17.0  -15.6
12 HD167304    89246 K0III     6.36  1.04  0.10 -0.35  1.97  4761. 2.43 1.35  0.04   2.8 -5.206   6.07  -10.54  -44.65 -48.8  6.852  0.186  0.171   27.5  -39.2  -14.2
13 HD10437      8052 K1III     6.57  1.08  0.41 -0.35  1.92  4756. 2.55 1.28  0.00   1.9 -5.087   6.74   88.68  -50.12  -3.1  7.211  0.181  0.168  -39.6  -31.7  -14.6
14 HD214995   112067 K0III:    5.92  1.11  0.07 -0.42  1.58  4626. 2.43 1.25  0.04   4.9 -4.957  11.78   94.77  -21.21 -28.7  7.312  0.114  0.055  -20.4  -22.2    1.4
15 PDS100          0 ...      -9.99 -9.99 -9.99 -9.99 -9.99  4524. 1.98 1.46 -0.05   8.3  0.000 999.99  999.99  999.99   4.8 -9.999 -9.999 -9.999 -999.9 -999.9 -999.9
16 HD6665       5285 G5        8.44  1.19  0.40 -0.48  1.57  4520. 2.61 1.23  0.28   5.2  0.000   4.49    6.69  -15.68 -22.7  7.717  0.083  0.194   20.7  -12.1   10.7
17 HD9746       7493 K1III:    6.20  1.24  0.24 -0.50  2.11  4490. 2.14 1.40 -0.10   7.2 -4.551   6.36  -16.09  -17.81 -42.5  7.783  0.154  0.047   46.7  -13.2    2.4
18 HD30834     22678 K3III     4.79  1.41  0.37 -0.65  2.92  4283. 1.79 1.45 -0.24   2.3 -5.040   5.41  -25.53   -5.11 -17.7  9.029  0.130  0.144   31.6   20.9  -11.4
19 HD205349   106420 K1Ibvar   6.27  1.80  0.86 -0.78  3.27  4138. 0.89 2.24 -0.18   6.5 -5.375   2.45   -2.14   -3.65  -8.9  8.217  0.060  0.071   18.4    5.9    5.6
20 HD787         983 K4III     5.29  1.48  0.10 -0.92  2.75  4027. 1.75 1.31  0.07   2.8 -5.562   5.25   55.36  -24.96  -8.1  7.117  0.144  0.193  -22.4  -29.7    3.9


==> anc/tableE3.dat <==
 1 HD174104    5649. 2.05 2.33 -0.14  195.7  3.168 -0.079 -0.048  20.7  3.352  0.039 -0.001 -999.9 -9.999   48.0 -0.231 -0.070 -999.9 -9.999  191.9  0.312 -0.689   45.3 -0.228 -0.080   45.4 -0.242 -0.078   51.5  0.134 -0.056
 2 HD21018     5327. 2.05 1.81  0.07  215.4  2.934 -0.052 -0.058  26.6  3.292  0.092 -0.001 -999.9 -9.999   28.1 -0.374 -0.041    9.6 -0.722  123.3  0.212 -0.435   93.6  0.230 -0.116   39.6 -0.106 -0.062   66.6  0.383 -0.088
 3 HD203136    5084. 2.80 1.17  0.14  136.7  2.403  0.184 -0.034   5.5  2.403  0.135  0.000   39.6  0.071   16.3 -0.231 -0.019   12.0 -0.237   57.3  0.112 -0.189  106.8  0.364 -0.142   18.3 -0.069 -0.022   29.7  0.056 -0.043
 4 HD232862    4938. 3.79 2.02 -0.20  221.1  2.574  0.103 -0.066  18.8  2.860  0.173  0.000 -999.9 -9.999   19.4  0.433 -0.009 -999.9 -9.999   43.1  0.413 -0.078   96.0 -0.118 -0.075 -999.9 -9.999 -9.999   24.5  0.193  0.001
 5 HD212430    4923. 2.48 1.32 -0.19   91.2  1.936  0.183 -0.017   1.8  1.804  0.148  0.000   18.9 -0.632   12.1 -0.379 -0.023   20.1 -0.265   40.3 -0.163 -0.148   98.9  0.123 -0.133   14.1 -0.191 -0.024   24.2 -0.180 -0.029
 6 KIC9821622  4896. 2.91 1.03 -0.25   79.0  1.846  0.224 -0.016   1.4  1.673  0.161  0.000 -999.9 -9.999   10.6 -0.250 -0.017   26.5  0.072   35.5 -0.014 -0.122   77.2 -0.175 -0.098   11.3 -0.112 -0.013   19.7 -0.138 -0.012
 7 HD170527    4842. 2.57 1.63 -0.35  363.3  3.236 -0.224 -0.247  50.4  3.310  0.185 -0.001 -999.9 -9.999   11.8 -0.274 -0.024   15.5 -0.417   81.3  0.759 -0.220   75.6 -0.312 -0.080    4.4 -0.680 -0.015   27.9 -0.060 -0.019
 8 HD12203     4812. 2.49 1.33 -0.32  145.2  2.143  0.216 -0.038   4.4  2.123  0.167 -0.001    1.8 -1.736   14.2 -0.165 -0.027   36.0  0.016   42.2  0.078 -0.145   85.4 -0.148 -0.103   12.8 -0.129 -0.020   24.0 -0.137 -0.023
 9 HD194937    4786. 2.56 1.23 -0.03  347.5  3.146 -0.075 -0.258  30.7  3.008  0.185 -0.001   19.5 -0.445   12.1 -0.212 -0.020   24.4 -0.045   29.2 -0.190 -0.095  101.6  0.082 -0.120   14.1 -0.011 -0.020   19.1 -0.194 -0.029
10 HD8676      4774. 2.53 1.26 -0.11  439.5  3.806 -0.160 -0.481  83.3  3.558  0.198 -0.003 -999.9 -9.999   11.8 -0.228 -0.020   23.3 -0.117   32.8 -0.054 -0.116   95.1 -0.027 -0.111   11.3 -0.140 -0.019   23.3 -0.075 -0.029
11 HD183492    4765. 2.58 1.25  0.06  179.6  2.275  0.253 -0.055   5.6  2.201  0.179  0.000 -999.9 -9.999   13.1 -0.131 -0.020   26.1  0.040   35.7  0.086 -0.120  107.5  0.143 -0.123   14.7  0.049 -0.020   32.9  0.265 -0.039
12 HD167304    4761. 2.43 1.35  0.04  305.0  2.788 -0.021 -0.155  20.3  2.793  0.185 -0.001    2.7 -1.424   13.2 -0.189 -0.022   28.0 -0.004   38.9  0.095 -0.132  123.9  0.357 -0.148   19.4  0.157 -0.026   30.5  0.120 -0.042
13 HD10437     4756. 2.55 1.28  0.00  421.4  3.617 -0.147 -0.424  71.5  3.445  0.196 -0.003 -999.9 -9.999    9.6 -0.317 -0.018   30.1  0.081   33.4  0.019 -0.116  106.0  0.113 -0.121   15.1  0.065 -0.020   26.6  0.066 -0.034
14 HD214995    4626. 2.43 1.25  0.04  364.3  3.057 -0.010 -0.301  48.4  3.130  0.219 -0.001 -999.9 -9.999   18.6  0.211 -0.026   21.6 -0.136   33.5  0.235 -0.116  110.9  0.093 -0.122   14.2  0.144 -0.021   34.9  0.388 -0.043
15 PDS100      4524. 1.98 1.46 -0.05  308.4  2.589  0.174 -0.182  20.4  2.619  0.219  0.000 -999.9 -9.999   18.7  0.145 -0.033   27.7 -0.253   56.8  0.795 -0.187  144.4  0.456 -0.151    9.9 -0.138 -0.026   33.2  0.188 -0.061
16 HD6665      4520. 2.61 1.23  0.28  352.5  2.798  0.020 -0.260  37.4  2.921  0.240 -0.001 -999.9 -9.999   21.1  0.558 -0.020   31.1  0.240   32.0  0.524 -0.103  143.7  0.467 -0.159   14.3  0.375 -0.017   38.7  0.739 -0.041
17 HD9746      4490. 2.14 1.40 -0.10  468.2  3.728  0.044 -0.597 156.7  3.901  0.309 -0.012 -999.9 -9.999   16.5  0.178 -0.028   30.2 -0.150   37.8  0.482 -0.142  115.7  0.025 -0.120    9.7 -0.041 -0.022   23.4  0.003 -0.044
18 HD30834     4283. 1.79 1.45 -0.24  362.6  2.631  0.185 -0.315  26.0  2.530  0.255 -0.001 -999.9 -9.999   12.7  0.143 -0.024   57.1  0.021   15.6 -0.077 -0.079  137.7  0.182 -0.132    6.4 -0.136 -0.023   14.1 -0.311 -0.051
19 HD205349    4138. 0.89 2.24 -0.18  269.4  1.879  0.469 -0.124  11.2  2.004  0.256 -0.001 -999.9 -9.999   14.6  0.021 -0.029   84.9 -0.127   26.3  0.221 -0.104  224.4  0.853 -0.115    5.4 -0.425 -0.030   50.0  0.364 -0.124
20 HD787       4027. 1.75 1.31  0.07  328.4  2.028  0.157 -0.249  41.0  2.534  0.291 -0.002 -999.9 -9.999   21.5  1.191 -0.020   67.1  0.220    9.3  0.216 -0.046  170.0  0.570 -0.122 -999.9 -9.999 -9.999   17.6  0.261 -0.063


==> anc/tableE4.dat <==
000087   5072.  2.63  1.35  -0.07  3.56  3932.8  3934.6 -4.952
000360   4850.  2.62  1.34  -0.08  1.86  3932.8  3934.6 -5.066
000448   4780.  2.51  1.32   0.03  1.97  3932.8  3934.6 -5.208
000587   4893.  3.08  1.13  -0.09  1.36  3932.8  3934.6 -5.069
000645   4880.  3.03  1.18   0.07  1.75  3932.8  3934.6 -5.142
001239   5114.  2.21  1.63  -0.24  4.29  3932.8  3934.6 -4.927
002114   5230.  2.57  1.57  -0.03  3.28  3932.8  3934.6 -5.028
002952   4844.  2.67  1.32   0.00  1.92  3932.8  3934.6 -5.172
003421   5287.  1.88  2.14  -0.20  6.33  3931.8  3935.6 -4.510
003546   4882.  2.09  1.44  -0.67  3.12  3932.8  3934.6 -4.810
003817   5041.  2.52  1.40  -0.12  2.55  3932.8  3934.6 -5.046
003856   4766.  2.28  1.35  -0.15  1.61  3932.8  3934.6 -5.058
004188   4844.  2.58  1.32  -0.01  2.08  3932.8  3934.6 -5.129
004398   4892.  2.56  1.37  -0.18  1.87  3932.8  3934.6 -4.998
004440   4842.  2.91  1.15  -0.10  1.50  3932.8  3934.6 -5.037
004627   4599.  2.05  1.40  -0.20  1.78  3932.8  3934.6 -5.152
004732   4959.  3.16  1.12   0.01  1.45  3932.8  3934.6 -5.127
005395   4774.  2.17  1.40  -0.45  1.17  3932.8  3934.6 -4.942
005608   4854.  3.03  1.08   0.06  1.37  3932.8  3934.6 -5.200
005722   4893.  2.49  1.39  -0.23  1.76  3932.8  3934.6 -4.988
006186   4829.  2.30  1.35  -0.31  1.79  3932.8  3934.6 -4.999
007087   4908.  2.39  1.53  -0.04  2.92  3932.8  3934.6 -5.134
009057   4883.  2.49  1.37   0.04  2.26  3932.8  3934.6 -5.234
009408   4746.  2.21  1.40  -0.34  1.21  3932.8  3934.6 -5.026
009774   4980.  2.50  1.60   0.02  5.61  3932.8  3934.6 -4.948
010348   4931.  2.55  1.56   0.01  3.12  3932.8  3934.6 -5.161
010761   4952.  2.43  1.43  -0.05  2.62  3932.8  3934.6 -5.119
010975   4866.  2.47  1.37  -0.17  1.69  3932.8  3934.6 -5.044
011037   4862.  2.45  1.33  -0.14  1.74  3932.8  3934.6 -5.064
011949   4845.  2.85  1.17  -0.10  1.28  3932.8  3934.6 -5.017
012139   4833.  2.53  1.36  -0.09  1.74  3932.8  3934.6 -5.095
012339   5011.  2.52  1.51  -0.03  2.81  3932.8  3934.6 -5.100
013468   4893.  2.54  1.34  -0.16  1.65  3932.8  3934.6 -5.041
013994   4974.  2.44  1.83  -0.11 10.09  3932.3  3935.1 -4.607
014129   4936.  2.61  1.37  -0.01  2.47  3932.8  3934.6 -5.147
014770   4977.  2.47  1.47   0.01  2.48  3932.8  3934.6 -5.115
015779   4846.  2.63  1.26   0.00  1.77  3932.8  3934.6 -5.155
015920   5061.  2.74  1.33  -0.06  3.25  3932.8  3934.6 -4.795
016400   4785.  2.35  1.33  -0.06  1.80  3932.8  3934.6 -5.187
016901   5624.  1.42  3.17   0.00  8.69  3932.3  3935.1 -4.657
017656   5100.  2.67  1.37  -0.06  2.62  3932.8  3934.6 -4.931
017824   5051.  2.82  1.19  -0.04  3.16  3932.8  3934.6 -4.710
018474   5013.  2.38  1.42  -0.23  2.59  3932.8  3934.6 -4.808
018953   5029.  2.93  1.23   0.14  2.50  3932.8  3934.6 -5.122
018970   4791.  2.44  1.30  -0.07  2.09  3932.8  3934.6 -5.139
019476   4933.  2.82  1.24   0.14  2.33  3932.8  3934.6 -5.264
092125   5468.  2.22  2.07   0.03  6.37  3932.3  3935.1 -4.574
093291   5039.  2.74  1.28  -0.10  2.75  3932.8  3934.6 -5.105
106057   4956.  2.64  1.35  -0.10  1.85  3932.8  3934.6 -5.058
106714   4933.  2.57  1.37  -0.18  1.76  3932.8  3934.6 -5.014
107383   4841.  2.51  1.38  -0.28  1.75  3932.8  3934.6 -4.954
107950   5171.  2.60  1.63   0.01  5.36  3932.8  3934.6 -5.055
108225   4969.  2.71  1.27   0.04  2.80  3932.8  3934.6 -5.040
109272   5104.  3.22  1.13  -0.26  1.58  3932.8  3934.6 -4.925
109317   4866.  2.61  1.38  -0.05  1.69  3932.8  3934.6 -5.114
110646   5067.  3.05  1.21  -0.45  1.14  3932.8  3934.6 -4.869
111028   4881.  3.27  1.03  -0.05  0.67  3932.8  3934.6 -5.129
113095   4961.  2.68  1.37  -0.07  2.08  3932.8  3934.6 -5.091
113226   5044.  2.63  1.41   0.07  3.05  3932.8  3934.6 -5.188
114256   4858.  2.68  1.34   0.04  1.97  3932.8  3934.6 -5.181
115659   5019.  2.47  1.47  -0.06  3.92  3932.8  3934.6 -5.029
116957   4898.  2.63  1.33  -0.10  1.45  3932.8  3934.6 -5.067
117818   4811.  2.31  1.34  -0.34  1.92  3932.8  3934.6 -5.002
118219   4831.  2.34  1.33  -0.34  1.52  3932.8  3934.6 -4.969
119126   4796.  2.33  1.34  -0.12  1.64  3932.8  3934.6 -5.127
119605   5456.  1.96  1.95  -0.31  6.57  3932.8  3934.6 -4.444
120048   5014.  2.79  1.22   0.11  3.47  3932.8  3934.6 -4.849
120420   4791.  2.63  1.26  -0.20  0.67  3932.8  3934.6 -5.016
120787   4843.  2.31  1.34  -0.38  1.82  3932.8  3934.6 -4.947
125454   4848.  2.56  1.39  -0.10  1.80  3932.8  3934.6 -5.077
126218   5025.  2.50  1.58   0.12  3.52  3932.8  3934.6 -5.110
127243   4893.  2.21  1.48  -0.77  3.36  3932.8  3934.6 -4.694
129312   4993.  2.53  1.62   0.01  5.89  3932.8  3934.6 -4.782
129336   4901.  2.54  1.33  -0.25  2.34  3932.8  3934.6 -5.014
129944   4892.  2.50  1.32  -0.26  1.99  3932.8  3934.6 -4.984
129972   4976.  2.69  1.43  -0.01  3.16  3932.8  3934.6 -5.109
130952   4750.  2.34  1.35  -0.40  4.31  3932.8  3934.6 -4.706
131530   4962.  2.72  1.33   0.00  2.74  3932.8  3934.6 -5.096
132146   5012.  2.29  1.60  -0.06  2.83  3932.8  3934.6 -5.099
133208   5001.  2.35  1.61  -0.07  3.13  3932.8  3934.6 -5.032
133392   4903.  2.69  1.32   0.09  2.17  3932.8  3934.6 -5.217
134190   4841.  2.28  1.40  -0.41  1.54  3932.8  3934.6 -4.962
136512   4749.  2.34  1.39  -0.29  2.30  3932.8  3934.6 -5.024
136956   5031.  2.61  1.54   0.08  3.03  3932.8  3934.6 -5.169
138716   4830.  3.14  1.05   0.00  1.28  3932.8  3934.6 -5.178
138852   4900.  2.55  1.36  -0.22  1.96  3932.8  3934.6 -4.981
138905   4822.  2.56  1.27  -0.30  1.55  3932.8  3934.6 -4.944
139641   4907.  2.75  1.16  -0.53  0.67  3932.8  3934.6 -4.846
141680   4770.  2.32  1.34  -0.24  1.89  3932.8  3934.6 -5.059
142091   4877.  3.21  1.04   0.10  1.21  3932.8  3934.6 -5.214
142198   4760.  2.35  1.39  -0.27  1.68  3932.8  3934.6 -5.026
142531   4961.  2.78  1.37   0.05  2.44  3932.8  3934.6 -5.184
143553   4805.  2.85  1.17  -0.23  0.67  3932.8  3934.6 -4.996
144608   5266.  2.54  1.60  -0.09  3.53  3932.8  3934.6 -5.009
145001   5119.  2.90  1.57   0.04  8.79  3932.8  3934.6 -4.606
146791   4931.  2.69  1.34  -0.07  2.57  3932.8  3934.6 -5.079
147677   4978.  2.90  1.28   0.10  2.36  3932.8  3934.6 -5.234
147700   4843.  2.48  1.31  -0.11  1.73  3932.8  3934.6 -5.146
148387   5055.  2.82  1.34  -0.04  2.62  3932.8  3934.6 -5.073
148604   5120.  2.90  0.98  -0.16  2.40  3932.8  3934.6 -4.687
148786   5110.  2.69  1.52   0.17  5.20  3932.8  3934.6 -5.230
150030   4850.  2.10  1.81  -0.09  3.97  3932.8  3934.6 -5.090
150997   5045.  2.79  1.26  -0.15  2.67  3932.8  3934.6 -4.750
152815   4859.  2.43  1.35  -0.21  1.76  3932.8  3934.6 -5.081
154084   4862.  2.62  1.41  -0.16  1.96  3932.8  3934.6 -5.044
154779   5064.  2.75  1.44   0.12  3.12  3932.8  3934.6 -5.283
156874   4982.  2.85  1.32   0.00  2.48  3932.8  3934.6 -5.133
156891   4981.  2.95  1.30   0.13  2.95  3932.8  3934.6 -4.974
157527   5090.  2.96  1.30   0.07  3.24  3932.8  3934.6 -4.691
158974   4901.  2.32  1.43  -0.07  2.97  3932.8  3934.6 -5.054
159181   5153.  1.50  2.69  -0.15  7.50  3931.8  3935.6 -4.469
159353   4919.  2.76  1.32   0.00  2.19  3932.8  3934.6 -5.127
160781   4593.  2.10  1.62  -0.02  4.93  3932.8  3934.6 -5.143
161178   4766.  2.33  1.32  -0.20  1.78  3932.8  3934.6 -5.086
162076   5018.  2.98  1.24   0.04  3.13  3932.8  3934.6 -4.680
163532   4689.  2.17  1.44  -0.06  2.21  3932.8  3934.6 -5.204
163917   4928.  2.63  1.46   0.13  3.21  3932.8  3934.6 -5.286
165760   4962.  2.52  1.41  -0.01  2.80  3932.8  3934.6 -5.154
167042   4943.  3.28  1.07   0.00  0.67  3932.8  3934.6 -5.112
167768   4895.  2.13  1.44  -0.70  4.44  3932.8  3934.6 -4.716
168656   5045.  2.66  1.30  -0.06  2.57  3932.8  3934.6 -4.957
168723   4972.  3.12  1.17  -0.18  1.54  3932.8  3934.6 -5.002
170474   4978.  2.83  1.29   0.02  2.07  3932.8  3934.6 -5.192
171391   5057.  2.79  1.23  -0.02  3.25  3932.8  3934.6 -4.778
174980   5008.  2.71  1.41   0.10  2.76  3932.8  3934.6 -5.239
176598   5018.  2.83  1.21   0.03  4.33  3932.8  3934.6 -4.624
176707   4777.  2.27  1.38  -0.29  1.00  3932.8  3934.6 -5.009
177241   4906.  2.70  1.36   0.01  2.09  3932.8  3934.6 -5.148
177249   5251.  2.55  1.65   0.00  5.74  3932.8  3934.6 -5.060
180540   4951.  2.34  1.76  -0.08  5.21  3932.8  3934.6 -5.055
180711   4885.  2.62  1.38  -0.13  1.59  3932.8  3934.6 -5.050
181276   4986.  2.78  1.32   0.04  2.02  3932.8  3934.6 -5.156
182694   5067.  2.63  1.37  -0.04  3.30  3932.8  3934.6 -4.969
182762   4872.  2.57  1.34  -0.07  1.79  3932.8  3934.6 -5.088
183491   4901.  2.63  1.40   0.11  2.71  3932.8  3934.6 -5.226
184010   5011.  3.17  1.16  -0.14  1.34  3932.8  3934.6 -5.003
185018   5467.  1.85  2.31  -0.10  6.96  3931.8  3935.6 -4.530
185194   4978.  2.44  1.54   0.03  3.22  3932.8  3934.6 -5.107
185351   5006.  3.16  1.15   0.00  1.27  3932.8  3934.6 -4.762
185467   4937.  2.70  1.45   0.13  2.57  3932.8  3934.6 -5.262
185758   5535.  2.39  1.87   0.01  5.44  3932.3  3935.1 -4.650
185958   4876.  2.22  2.08   0.02  8.62  3932.8  3934.6 -5.060
186675   4953.  2.46  1.47  -0.08  2.87  3932.8  3934.6 -5.107
187739   4771.  2.71  1.03  -0.19  2.34  3932.8  3934.6 -5.040
188310   4802.  2.72  1.42  -0.18  3.79  3932.8  3934.6 -4.993
188650   5450.  1.79  2.17  -0.67  7.21  3931.3  3936.1 -4.216
188947   4866.  2.69  1.35   0.07  2.09  3932.8  3934.6 -5.191
189127   4760.  2.28  1.41  -0.22  1.82  3932.8  3934.6 -5.061
192787   5025.  2.86  1.25  -0.07  2.08  3932.8  3934.6 -4.955
192879   4886.  2.62  1.37  -0.09  1.56  3932.8  3934.6 -5.065
192944   4981.  2.48  1.48  -0.06  3.67  3932.8  3934.6 -4.904
192947   5046.  2.90  1.32   0.03  3.01  3932.8  3934.6 -4.703
194013   4906.  2.63  1.32  -0.07  2.32  3932.8  3934.6 -5.111
194577   5028.  2.68  1.34  -0.02  4.58  3932.8  3934.6 -4.819
196857   4878.  2.55  1.44  -0.27  1.74  3932.8  3934.6 -4.998
199665   4985.  2.84  1.19  -0.05  2.66  3932.8  3934.6 -4.951
200039   4965.  2.67  1.36  -0.13  1.97  3932.8  3934.6 -5.007
201381   4951.  2.77  1.30  -0.04  2.42  3932.8  3934.6 -5.115
203222   5067.  2.78  1.29  -0.02  2.15  3932.8  3934.6 -5.141
203387   5244.  3.07  1.26   0.07  5.29  3932.8  3934.6 -4.517
204381   5100.  2.84  1.33  -0.06  2.38  3932.8  3934.6 -5.067
204771   4967.  2.93  1.26   0.09  2.21  3932.8  3934.6 -5.176
205072   4995.  2.72  1.34  -0.14  2.07  3932.8  3934.6 -5.030
205435   5114.  3.00  1.20  -0.10  3.14  3932.8  3934.6 -4.434
206356   4938.  2.80  1.28   0.11  2.27  3932.8  3934.6 -5.234
206453   5038.  2.43  1.48  -0.38  2.37  3932.8  3934.6 -4.880
209396   4999.  2.81  1.30   0.04  3.06  3932.8  3934.6 -4.869
210354   4793.  2.36  1.39  -0.22  2.99  3932.8  3934.6 -4.873
210434   4949.  2.93  1.36   0.12  2.65  3932.8  3934.6 -5.111
210702   4967.  3.19  1.10   0.01  1.99  3932.8  3934.6 -5.133
210807   5071.  2.58  1.57  -0.10  6.65  3932.8  3934.6 -4.739
211391   4909.  2.57  1.36   0.09  2.30  3932.8  3934.6 -5.198
211434   5082.  2.70  1.37  -0.26  1.89  3932.8  3934.6 -4.970
211554   5043.  2.41  1.63   0.05  3.76  3932.8  3934.6 -5.219
212271   5002.  2.90  1.21   0.10  2.63  3932.8  3934.6 -4.725
212320   5075.  2.59  1.46  -0.11  3.53  3932.8  3934.6 -5.144
212430   4954.  2.56  1.39  -0.17  2.03  3932.8  3934.6 -5.024
212496   4710.  2.43  1.22  -0.33  1.43  3932.8  3934.6 -4.957
213789   5010.  2.73  1.37  -0.06  2.62  3932.8  3934.6 -5.088
213930   5011.  2.87  1.34   0.12  4.20  3932.8  3934.6 -4.698
213986   4928.  2.83  1.27   0.08  2.09  3932.8  3934.6 -5.216
214567   4989.  2.69  1.33  -0.21  2.56  3932.8  3934.6 -4.978
214878   5041.  2.85  1.29   0.04  2.43  3932.8  3934.6 -5.052
215030   4731.  2.41  1.25  -0.49  0.67  3932.8  3934.6 -4.903
215373   5007.  2.69  1.39   0.10  3.72  3932.8  3934.6 -5.089
215721   4829.  2.23  1.39  -0.48  1.05  3932.8  3934.6 -4.923
215943   4878.  2.68  1.33  -0.04  1.94  3932.8  3934.6 -5.111
216131   5000.  2.69  1.24  -0.05  2.15  3932.8  3934.6 -5.096
217264   4946.  2.80  1.27   0.12  2.03  3932.8  3934.6 -5.234
217703   4890.  2.91  1.16  -0.17  0.91  3932.8  3934.6 -5.044
218527   4935.  2.57  1.33  -0.34  3.73  3932.8  3934.6 -4.814
219139   4860.  2.50  1.38  -0.19  2.04  3932.8  3934.6 -5.032
219615   4802.  2.25  1.37  -0.62  1.67  3932.8  3934.6 -4.808
219945   4874.  2.61  1.36  -0.10  1.66  3932.8  3934.6 -5.088
221345   4813.  2.63  1.43  -0.24  2.60  3932.8  3934.6 -4.972
222093   4853.  2.56  1.38  -0.12  1.96  3932.8  3934.6 -5.094
222387   5055.  2.81  1.22  -0.11  2.65  3932.8  3934.6 -5.064
222574   5523.  1.99  2.20   0.04  6.96  3932.3  3935.1 -4.561
223252   5031.  2.72  1.34  -0.03  2.77  3932.8  3934.6 -5.109
224533   5030.  2.73  1.28  -0.01  2.58  3932.8  3934.6 -5.087


==> anc/tableE5.dat <==
000087   5072.  2.63  1.35  -0.07  10.7   1.044  0.875  0.169  1  0.99  0.15   3.6
000360   4850.  2.62  1.34  -0.08   4.5   0.427  0.200  0.227  2  0.40  0.19   1.9
000448   4780.  2.51  1.32   0.03   2.0   0.001 -0.248  0.249  3  0.36  0.22   2.0
000587   4893.  3.08  1.13  -0.09   5.7   0.572  0.351  0.221  2  0.37  0.17   1.4
000645   4880.  3.03  1.18   0.07   7.7   0.697  0.467  0.230  1  0.63  0.19   1.8
001239   5114.  2.21  1.63  -0.24  18.0   1.327  1.182  0.145  1  1.22  0.15   4.3
002114   5230.  2.57  1.57  -0.03   6.5   0.973  0.841  0.132  2  0.76  0.13   3.3
002952   4844.  2.67  1.32   0.00   1.7  -0.005 -0.236  0.231  4  0.18  0.20   1.9
003421   5287.  1.88  2.14  -0.20   8.8   1.183  1.084  0.099  1  0.93  0.14   6.3
003546   4882.  2.09  1.44  -0.67   0.0  -9.999 -9.999 -9.999  2  0.01  0.16   3.1
003817   5041.  2.52  1.40  -0.12   6.2   0.770  0.598  0.172  1  0.71  0.16   2.5
003856   4766.  2.28  1.35  -0.15  44.6   1.401  1.152  0.249  1  1.13  0.22   1.6
004188   4844.  2.58  1.32   0.00   2.2   0.110 -0.121  0.231  3  0.07  0.20   2.1
004440   4842.  2.91  1.15  -0.10   1.3  -0.130 -0.362  0.232  3  0.03  0.18   1.5
004627   4599.  2.05  1.40  -0.19   3.9   0.075 -0.211  0.286  2 -0.02  0.27   1.8
004732   4959.  3.16  1.12   0.01   4.1   0.501  0.292  0.209  4  0.14  0.16   1.5
005395   4774.  2.16  1.40  -0.45   6.4   0.497  0.275  0.222  1  1.11  0.19   1.2
005608   4854.  3.03  1.08   0.06   2.5   0.172 -0.064  0.236  4  0.24  0.19   1.4
005722   4893.  2.49  1.39  -0.23   2.2   0.153 -0.052  0.205  3  0.10  0.18   1.8
006186   4829.  2.30  1.35  -0.31   0.0  -9.999 -9.999 -9.999  3 -0.18  0.19   1.8
007087   4908.  2.39  1.53  -0.04  47.0   1.573  1.366  0.207  1  1.32  0.18   2.9
009057   4883.  2.49  1.37   0.04   4.0   0.418  0.197  0.221  3  0.22  0.21   2.3
009408   4746.  2.21  1.40  -0.34   0.9  -0.394 -0.629  0.235  3 -0.06  0.21   1.2
009774   4980.  2.50  1.60   0.02  21.0   1.269  1.075  0.194  1  1.08  0.18   5.6
010348   4931.  2.55  1.56   0.01   7.5   0.747  0.539  0.208  2  0.64  0.19   3.1
010761   4952.  2.43  1.43  -0.05   3.7   0.453  0.258  0.195  2  0.53  0.18   2.6
010975   4866.  2.47  1.37  -0.17   1.3  -0.103 -0.318  0.215  3  0.16  0.19   1.7
011037   4862.  2.45  1.33  -0.14   4.9   0.477  0.259  0.218  2  0.38  0.19   1.7
011949   4845.  2.85  1.17  -0.09   5.7   0.523  0.292  0.231  2  0.47  0.18   1.3
012139   4833.  2.53  1.36  -0.09   3.2   0.259  0.030  0.229  2  0.29  0.20   1.7
012339   5011.  2.52  1.51  -0.03   9.1   0.919  0.735  0.184  2  0.67  0.17   2.8
012583   4969.  2.51  1.45   0.00   5.2   0.626  0.431  0.195  2  0.60  0.18   2.2
013468   4893.  2.54  1.34  -0.16   5.4   0.551  0.341  0.210  2  0.50  0.18   1.6
013692   4868.  2.55  1.35  -0.12   1.8   0.043 -0.176  0.219  2  0.21  0.19   1.8
013994   4974.  2.44  1.83  -0.11   1.6   0.107 -0.080  0.187  3  0.22  0.17  10.1
014129   4936.  2.61  1.37   0.00   1.2  -0.053 -0.260  0.207  3  0.13  0.18   2.5
014770   4977.  2.47  1.47   0.01  25.8   1.363  1.168  0.195  1  1.14  0.18   2.5
015779   4846.  2.63  1.26   0.00   2.8   0.217 -0.014  0.231  4  0.23  0.20   1.8
015920   5061.  2.74  1.33  -0.06   9.4   0.973  0.799  0.174  1  0.82  0.15   3.2
016400   4785.  2.35  1.33  -0.06   4.0   0.309  0.068  0.241  4  0.22  0.22   1.8
016901   5624.  1.42  3.17   0.00   7.7   1.448  1.423  0.025  1  1.26  0.13   8.7
017656   5100.  2.67  1.37  -0.06   0.0  -9.999 -9.999 -9.999  2  0.37  0.15   2.6
017824   5051.  2.82  1.19  -0.04  21.9   1.354  1.172  0.182  1  1.11  0.15   3.2
018474   5013.  2.38  1.42  -0.23  32.4   1.497  1.328  0.169  1  1.32  0.15   2.6
018953   5029.  2.93  1.23   0.14  13.7   1.121  0.926  0.195  1  0.91  0.18   2.5
018970   4791.  2.44  1.30  -0.07   3.5   0.256  0.016  0.240  2  0.26  0.22   2.1
019476   4933.  2.82  1.24   0.14   4.0   0.471  0.255  0.216  2  0.47  0.20   2.3
019845   4968.  2.86  1.30   0.14   3.2   0.412  0.203  0.209  2  0.42  0.19   2.6
020618   5049.  3.08  1.10  -0.22   0.0  -9.999 -9.999 -9.999  3 -0.04  0.13   1.7
020791   4976.  2.63  1.36   0.07   4.1   0.530  0.331  0.199  3  0.35  0.18   2.3
022409   5005.  2.67  1.32  -0.25   5.3   0.660  0.480  0.180  1  0.58  0.15   1.9
022675   4878.  2.50  1.29  -0.06   8.6   0.748  0.529  0.219  1  0.62  0.19   1.9
022796   4999.  2.72  1.36  -0.10   0.0  -9.999 -9.999 -9.999  3  0.28  0.16   2.4
026409   5012.  2.67  1.42   0.03   3.7   0.520  0.332  0.188  2  0.62  0.17   3.6
027348   5001.  2.75  1.26   0.05   6.2   0.738  0.544  0.194  2  0.63  0.17   3.1
027371   4923.  2.57  1.34   0.10  26.5   1.318  1.102  0.216  1  1.09  0.20   2.9
027697   4984.  2.64  1.38   0.12  19.5   1.240  1.040  0.200  1  1.05  0.19   3.4
027971   4886.  2.63  1.31   0.05   2.2   0.157 -0.065  0.222  2  0.33  0.20   2.2
028100   5011.  2.54  1.59  -0.08   2.7   0.377  0.195  0.182  3  0.15  0.17   4.8
028305   4883.  2.57  1.46   0.13  15.3   1.018  0.792  0.226  4  0.80  0.21   3.5
028307   4924.  2.63  1.24   0.10  33.2   1.427  1.208  0.219  1  1.20  0.20   2.7
030557   4859.  2.57  1.31  -0.02   2.1   0.106 -0.120  0.226  3  0.31  0.20   2.3
030814   4842.  2.54  1.34  -0.02   6.6   0.592  0.361  0.231  2  0.56  0.20   2.8
032008   5235.  3.21  1.10  -0.25   4.8   0.835  0.696  0.139  2  0.63  0.10   3.8
034538   4809.  2.86  1.08  -0.39   7.2   0.583  0.354  0.229  1  0.49  0.17   1.3
034559   4998.  2.74  1.36   0.00   9.8   0.938  0.745  0.193  1  0.76  0.17   2.9
035369   4852.  2.44  1.33  -0.25   4.1   0.384  0.168  0.216  2  0.28  0.19   1.8
035410   4809.  2.59  1.17  -0.33  36.0   1.333  1.101  0.232  1  1.08  0.18   0.7
036079   5209.  2.45  1.62  -0.25   0.5  -0.162 -0.291  0.129  3  0.23  0.13   5.7
037160   4704.  2.49  1.19  -0.65  11.3   0.668  0.426  0.242  3 -0.17  0.18   0.7
038656   4901.  2.50  1.35  -0.17   0.9  -0.226 -0.432  0.206  2  0.21  0.18   2.6
039004   5002.  2.67  1.39   0.04   2.2   0.284  0.093  0.191  2  0.42  0.18   3.3
039019   4964.  2.91  1.30   0.19   4.6   0.568  0.356  0.212  2  0.47  0.20   2.8
039364   4593.  2.30  1.18  -0.72   1.6  -0.336 -0.599  0.263  3 -0.44  0.20   0.7
041597   4494.  1.69  1.46  -0.62   1.2  -0.577 -0.864  0.287  2 -0.29  0.27   0.7
043039   4726.  2.27  1.40  -0.32   1.2  -0.294 -0.537  0.243  3  0.11  0.21   1.7
045410   4978.  3.16  1.10  -0.13   1.6   0.106 -0.094  0.200  4  0.10  0.15   1.3
045415   4753.  2.39  1.33  -0.13   4.8   0.353  0.105  0.248  2  0.26  0.22   1.7
048432   4891.  2.83  1.19  -0.11   4.1   0.427  0.209  0.218  2  0.42  0.17   1.6
050522   4850.  2.71  0.96   0.04   5.0   0.476  0.244  0.232  2  0.44  0.20   3.0
051000   5203.  2.94  1.33  -0.06  23.6   1.530  1.386  0.144  1  1.36  0.12   4.5
053329   4888.  2.35  1.35  -0.48   5.2   0.524  0.330  0.194  1  0.40  0.16   1.8
054131   4737.  2.37  1.31  -0.18  18.0   0.928  0.676  0.252  1  0.67  0.22   1.8
054810   4703.  2.48  1.23  -0.32   1.9  -0.120 -0.374  0.254  3 -0.12  0.21   1.0
055730   4810.  2.47  1.38  -0.17   1.0  -0.277 -0.507  0.230  0 -9.99  0.20   1.7
057727   5001.  2.89  1.18  -0.12  33.3   1.497  1.309  0.188  1  1.34  0.14   2.5
058367   4911.  1.76  2.04  -0.14   2.0   0.148 -0.042  0.190  2  0.44  0.21   4.2
060986   5059.  2.78  1.31   0.03   2.8   0.440  0.261  0.179  2  0.61  0.16   3.0
062345   4979.  2.58  1.39  -0.06   6.1   0.704  0.512  0.192  2  0.52  0.17   2.8
062509   4904.  2.84  1.26   0.06  14.2   1.000  0.779  0.221  4  0.79  0.19   1.6
065345   4983.  2.73  1.27  -0.05   2.3   0.277  0.083  0.194  3  0.38  0.17   2.3
065714   4923.  2.45  1.53   0.08  23.4   1.259  1.047  0.212  1  1.05  0.20   3.1
071115   5062.  2.53  1.49  -0.07   8.9   0.951  0.783  0.168  1  0.78  0.16   2.9
071369   5242.  2.64  1.51  -0.09   4.2   0.791  0.661  0.130  4  0.84  0.13   3.8
074739   4905.  2.25  1.80  -0.06  21.6   1.197  0.991  0.206  1  1.02  0.20   8.3
074918   5063.  2.70  1.34  -0.14   1.5   0.165 -0.006  0.171  2  0.54  0.15   2.8
076219   4904.  2.13  1.75  -0.15   2.8   0.277  0.079  0.198  2  0.43  0.20   6.6
076294   4844.  2.30  1.41  -0.11   8.6   0.710  0.489  0.221  1  0.57  0.21   2.7
076813   5043.  2.64  1.33  -0.06   1.8   0.229  0.053  0.176  3  0.37  0.16   2.5
077912   4899.  1.75  2.13  -0.14  25.1   1.268  1.073  0.195  1  1.07  0.21   4.7
078235   5123.  3.00  1.19  -0.03   8.0   0.960  0.794  0.166  1  0.82  0.14   3.7
079452   4990.  2.27  1.47  -0.74   0.0  -9.999 -9.999 -9.999  3 -0.26  0.13   4.4
080499   5033.  2.44  1.46  -0.09  16.6   1.209  1.034  0.175  1  1.04  0.16   3.2
082210   5299.  3.49  1.13  -0.21  13.1   1.343  1.210  0.133  1  1.18  0.09   5.2
082741   4801.  2.42  1.31  -0.22   6.7   0.548  0.318  0.230  2  0.51  0.20   1.7
083506   4860.  2.36  1.70   0.07  28.0   1.276  1.047  0.229  1  1.03  0.22   5.4
084441   5385.  2.18  1.88  -0.09   2.5   0.715  0.624  0.091  3  0.44  0.12   5.3
085444   5045.  2.56  1.35  -0.01  35.7   1.581  1.406  0.175  1  1.37  0.16   3.8
091190   4962.  2.59  1.33  -0.03   6.7   0.728  0.530  0.198  2  0.55  0.18   3.1
091612   4920.  2.55  1.31  -0.20   1.6   0.045 -0.156  0.201  3 -0.07  0.17   2.3
092125   5468.  2.22  2.07   0.03   0.0  -9.999 -9.999 -9.999  3  0.51  0.11   6.4
093291   5039.  2.74  1.28  -0.10   0.3  -0.560 -0.738  0.178  3  0.38  0.15   2.8
098839   4936.  2.30  1.78  -0.05   9.0   0.832  0.634  0.198  2  0.73  0.19   4.8
099648   5002.  2.40  1.63  -0.01   2.7   0.373  0.190  0.183  2  0.42  0.18   3.7
100615   4827.  2.60  1.34  -0.12   1.4  -0.111 -0.342  0.231  3  0.21  0.20   2.0
100696   4833.  2.32  1.35  -0.33   1.1  -0.215 -0.429  0.214  3  0.00  0.19   1.7
100920   4835.  2.47  1.32  -0.19   3.7   0.322  0.099  0.223  2  0.34  0.19   1.8
101484   4893.  2.70  1.24   0.03   4.3   0.457  0.236  0.221  2  0.46  0.19   1.9
104979   4871.  2.48  1.37  -0.45   1.9   0.062 -0.141  0.203  3  0.13  0.17   2.0
104985   4679.  2.47  1.40  -0.35   1.4  -0.283 -0.542  0.259  4 -0.17  0.21   3.0
106057   4956.  2.64  1.35  -0.10   4.6   0.550  0.353  0.197  2  0.70  0.17   1.9
106714   4933.  2.57  1.37  -0.18   2.4   0.237  0.038  0.199  2  0.75  0.17   1.8
107383   4841.  2.51  1.38  -0.28   7.7   0.652  0.432  0.220  4  0.48  0.18   1.8
107950   5171.  2.60  1.63   0.01   2.6   0.515  0.366  0.149  2  0.69  0.15   5.4
108225   4969.  2.71  1.27   0.04   2.7   0.337  0.136  0.201  3  0.37  0.18   2.8
109317   4866.  2.61  1.38  -0.05   2.5   0.187 -0.036  0.223  3  0.33  0.19   1.7
109379   5145.  2.56  1.62  -0.01  11.8   1.162  1.008  0.154  1  1.06  0.15   5.3
113226   5044.  2.63  1.41   0.07   4.1   0.597  0.415  0.182  2  0.50  0.17   3.0
115659   5019.  2.47  1.47  -0.06  36.0   1.559  1.382  0.177  1  1.34  0.16   3.9
119126   4796.  2.33  1.34  -0.12   2.7   0.146 -0.089  0.235  3  0.16  0.21   1.6
120420   4791.  2.63  1.26  -0.20  12.0   0.799  0.560  0.239  1  0.64  0.19   0.7
125454   4848.  2.56  1.39  -0.10   2.3   0.130 -0.096  0.226  3  0.23  0.20   1.8
127243   4893.  2.21  1.48  -0.77   0.3  -0.704 -0.882  0.178  3 -0.39  0.15   3.4
129312   4993.  2.53  1.62   0.01  16.1   1.160  0.970  0.190  1  0.92  0.18   5.9
129336   4901.  2.54  1.33  -0.25   0.7  -0.338 -0.542  0.204  3  0.03  0.17   2.3
129972   4976.  2.69  1.43  -0.01   5.3   0.639  0.443  0.196  2  0.52  0.17   3.2
130952   4750.  2.34  1.35  -0.40   0.6  -0.568 -0.802  0.234  3 -0.12  0.20   4.3
133208   5001.  2.35  1.61  -0.07  26.0   1.390  1.208  0.182  1  1.19  0.17   3.1
133392   4903.  2.69  1.32   0.09   2.6   0.249  0.028  0.221  3  0.27  0.20   2.2
134190   4841.  2.28  1.40  -0.41   1.4  -0.102 -0.309  0.207  3 -0.03  0.18   1.5
136512   4749.  2.34  1.39  -0.29   5.2   0.381  0.140  0.241  4  0.34  0.21   2.3
138716   4830.  3.14  1.05   0.00   3.0   0.222 -0.019  0.241  2  0.28  0.18   1.3
138905   4822.  2.56  1.27  -0.31  47.4   1.477  1.256  0.221  1  1.27  0.17   1.5
139641   4907.  2.75  1.16  -0.53   0.0  -9.999 -9.999 -9.999  3  0.00  0.14   0.7
141680   4770.  2.32  1.34  -0.24   0.5  -0.622 -0.857  0.235  4 -0.66  0.21   1.9
142091   4877.  3.21  1.04   0.10   2.5   0.195 -0.038  0.233  4  0.33  0.19   1.2
142198   4760.  2.35  1.39  -0.27   1.7  -0.100 -0.338  0.238  3  0.21  0.21   1.7
144608   5266.  2.54  1.60  -0.09   0.8   0.095 -0.028  0.123  2  0.67  0.13   3.5
145001   5119.  2.90  1.57   0.04   6.0   0.831  0.663  0.168  1  0.82  0.15   8.8
146791   4931.  2.69  1.34  -0.07   1.8   0.112 -0.094  0.206  3  0.36  0.18   2.6
147677   4978.  2.89  1.28   0.10   4.6   0.580  0.376  0.204  2  0.53  0.18   2.4
147700   4843.  2.48  1.31  -0.11   3.8   0.346  0.120  0.226  2  0.37  0.20   1.7
148387   5055.  2.82  1.34  -0.04   1.4   0.130 -0.049  0.179  2  0.44  0.15   2.6
148786   5110.  2.69  1.52   0.17   5.9   0.823  0.651  0.172  2  0.75  0.17   5.2
150030   4850.  2.10  1.81  -0.09   5.0   0.478  0.262  0.216  3  0.39  0.21   4.0
150997   5045.  2.79  1.26  -0.15  15.4   1.181  1.004  0.177  1  1.00  0.14   2.7
152815   4859.  2.43  1.35  -0.21   5.1   0.489  0.274  0.215  2  0.27  0.19   1.8
154084   4862.  2.62  1.41  -0.16   2.3   0.141 -0.078  0.219  2  0.27  0.19   2.0
156874   4982.  2.85  1.32   0.00   5.2   0.636  0.437  0.199  2  0.58  0.17   2.5
156891   4981.  2.95  1.30   0.13  16.1   1.145  0.938  0.207  1  0.94  0.18   3.0
158974   4901.  2.32  1.43  -0.06   4.7   0.504  0.296  0.208  2  0.46  0.20   3.0
159181   5153.  1.50  2.69  -0.15   2.4   0.490  0.368  0.122  2  0.73  0.18   7.5
159353   4919.  2.76  1.32   0.00  14.8   1.035  0.822  0.213  1  0.85  0.18   2.2
162076   5018.  2.98  1.24   0.04  28.8   1.447  1.256  0.191  1  1.27  0.16   3.1
163532   4689.  2.17  1.44  -0.06  10.2   0.615  0.348  0.267  2  0.42  0.25   2.2
163917   4928.  2.63  1.46   0.13   3.7   0.435  0.220  0.215  4  0.31  0.20   3.2
165760   4962.  2.52  1.41  -0.01   2.3   0.259  0.062  0.197  2  0.42  0.18   2.8
168656   5045.  2.66  1.30  -0.06  10.9   1.027  0.851  0.176  1  0.80  0.16   2.6
168723   4972.  3.12  1.17  -0.19   1.1  -0.066 -0.265  0.199  3  0.10  0.15   1.5
170474   4978.  2.84  1.29   0.02   2.0   0.213  0.013  0.200  3  0.40  0.17   2.1
171391   5057.  2.79  1.23  -0.02  29.3   1.493  1.317  0.176  1  1.30  0.15   3.2
174980   5008.  2.71  1.41   0.10   3.3   0.468  0.275  0.193  2  0.53  0.18   2.8
176598   5018.  2.83  1.21   0.03  34.5   1.536  1.348  0.188  1  1.30  0.16   4.3
177241   4906.  2.70  1.36   0.01   4.9   0.527  0.311  0.216  2  0.49  0.19   2.1
177249   5251.  2.55  1.65   0.00   2.0   0.473  0.345  0.128  2  0.58  0.13   5.7
180540   4951.  2.34  1.76  -0.08   3.9   0.474  0.282  0.192  2  0.55  0.18   5.2
180711   4885.  2.62  1.38  -0.13  12.8   0.931  0.714  0.217  1  0.80  0.18   1.6
181276   4986.  2.78  1.32   0.04   2.0   0.223  0.026  0.197  2  0.37  0.17   2.0
182694   5067.  2.63  1.37  -0.04  15.7   1.215  1.042  0.173  1  1.06  0.15   3.3
182762   4872.  2.57  1.34  -0.07   4.2   0.422  0.201  0.221  3  0.36  0.19   1.8
183491   4901.  2.63  1.40   0.11   6.6   0.659  0.438  0.221  2  0.64  0.21   2.7
184010   5011.  3.17  1.16  -0.14  15.8   1.156  0.964  0.192  1  0.99  0.14   1.3
185194   4978.  2.44  1.54   0.03  38.4   1.551  1.360  0.191  1  1.33  0.18   3.2
185351   5006.  3.16  1.15   0.00  12.7   1.055  0.858  0.197  1  0.88  0.15   1.3
185758   5535.  2.39  1.87   0.01   1.6   0.647  0.578  0.069  2  0.79  0.10   5.4
185958   4876.  2.22  2.08   0.02   3.3   0.326  0.109  0.217  2  0.45  0.21   8.6
186675   4953.  2.45  1.47  -0.08   4.2   0.510  0.314  0.196  2  0.40  0.18   2.9
188310   4802.  2.72  1.42  -0.18   1.8  -0.031 -0.267  0.236  4  0.20  0.19   3.8
188650   5450.  1.79  2.17  -0.67   5.4   1.129  1.085  0.044  1  1.01  0.09   7.2
188947   4866.  2.69  1.35   0.07   2.1   0.114 -0.116  0.230  2  0.35  0.20   2.1
189127   4760.  2.28  1.41  -0.22   0.7  -0.485 -0.724  0.239  2  0.06  0.22   1.8
192787   5025.  2.86  1.25  -0.07   5.9   0.732  0.547  0.185  2  0.61  0.15   2.1
192944   4981.  2.48  1.48  -0.05   3.7   0.486  0.297  0.189  2  0.62  0.17   3.7
192947   5046.  2.90  1.32   0.03   7.1   0.838  0.653  0.185  1  0.71  0.16   3.0
194013   4906.  2.63  1.32  -0.07   2.2   0.173 -0.039  0.212  3  0.16  0.18   2.3
194577   5028.  2.68  1.34  -0.02   3.4   0.495  0.312  0.183  2  0.51  0.16   4.6
199665   4985.  2.84  1.19  -0.05   2.9   0.381  0.185  0.196  4  0.48  0.16   2.7
200039   4965.  2.67  1.36  -0.13   1.4   0.036 -0.158  0.194  3  0.15  0.17   2.0
201381   4951.  2.77  1.30  -0.04   1.9   0.159 -0.045  0.204  3  0.24  0.17   2.4
203222   5067.  2.78  1.29  -0.02   1.5   0.173 -0.003  0.176  2  0.46  0.15   2.2
203387   5244.  3.07  1.26   0.07   3.2   0.673  0.531  0.142  2  0.65  0.13   5.3
204381   5100.  2.84  1.33  -0.06   0.9  -0.021 -0.189  0.168  2  0.52  0.14   2.4
204771   4967.  2.93  1.26   0.09   5.5   0.646  0.439  0.207  2  0.52  0.18   2.2
205435   5114.  3.00  1.20  -0.10  17.6   1.310  1.142  0.168  1  1.16  0.13   3.1
206453   5038.  2.43  1.48  -0.38   4.5   0.621  0.459  0.162  2  0.55  0.14   2.4
209396   4999.  2.81  1.30   0.04   3.7   0.506  0.312  0.194  2  0.57  0.17   3.1
210354   4793.  2.36  1.39  -0.22   0.3  -0.819 -1.050  0.231  2  0.16  0.21   3.0
210434   4949.  2.93  1.36   0.12   6.7   0.715  0.501  0.214  2  0.55  0.19   2.7
210702   4967.  3.19  1.10   0.01   0.9  -0.155 -0.361  0.206  4  0.39  0.16   2.0
210807   5071.  2.58  1.57  -0.10   6.8   0.841  0.672  0.169  2  0.63  0.15   6.7
211391   4909.  2.57  1.36   0.09   4.6   0.508  0.292  0.216  3  0.52  0.20   2.3
211434   5082.  2.70  1.37  -0.26   1.4   0.153 -0.010  0.163  2  0.47  0.14   1.9
211554   5043.  2.41  1.63   0.05   8.7   0.931  0.756  0.175  1  0.83  0.18   3.8
212271   5002.  2.89  1.21   0.10  43.0   1.632  1.435  0.197  1  1.40  0.17   2.6
212320   5075.  2.59  1.46  -0.11   5.8   0.773  0.606  0.167  2  0.72  0.15   3.5
212430   4954.  2.56  1.39  -0.17  97.0   2.010  1.830  0.180  1  1.83  0.15   2.0
212496   4710.  2.43  1.22  -0.33   2.5   0.009 -0.242  0.251  2  0.10  0.21   1.4
213789   5010.  2.73  1.37  -0.06   3.0   0.421  0.234  0.187  2  0.52  0.16   2.6
213930   5011.  2.87  1.34   0.13  50.2   1.722  1.524  0.198  1  1.53  0.17   4.2
213986   4928.  2.83  1.27   0.08   6.9   0.705  0.489  0.216  2  0.51  0.19   2.1
214567   4989.  2.69  1.33  -0.21   1.0  -0.088 -0.273  0.185  3  0.27  0.15   2.6
214878   5041.  2.85  1.29   0.04   5.4   0.713  0.527  0.186  2  0.52  0.16   2.4
215030   4731.  2.41  1.25  -0.49   1.0  -0.370 -0.607  0.237  3 -0.01  0.19   0.7
215373   5007.  2.69  1.39   0.10   1.9   0.226  0.033  0.193  2  0.48  0.18   3.7
215721   4829.  2.23  1.39  -0.48   1.0  -0.262 -0.468  0.206  3  0.10  0.18   1.0
215943   4878.  2.68  1.33  -0.04   1.8   0.056 -0.165  0.221  2  0.34  0.19   1.9
216131   5000.  2.69  1.24  -0.05   1.4   0.078 -0.110  0.188  2  0.43  0.16   2.2
217264   4946.  2.80  1.27   0.12   7.3   0.752  0.539  0.213  2  0.60  0.19   2.0
217703   4890.  2.91  1.16  -0.17  19.9   1.134  0.916  0.218  1  0.96  0.16   0.9
218527   4935.  2.57  1.33  -0.34   2.1   0.175 -0.017  0.192  3  0.14  0.16   3.7
219139   4860.  2.50  1.38  -0.19   1.5  -0.048 -0.265  0.217  3  0.19  0.19   2.0
219615   4802.  2.25  1.37  -0.62  10.5   0.748  0.537  0.211  1  0.57  0.17   1.7
219945   4874.  2.61  1.36  -0.10   4.4   0.442  0.223  0.219  2  0.38  0.19   1.7
221345   4813.  2.63  1.43  -0.24   1.0  -0.278 -0.507  0.229  4  0.19  0.19   2.6
222093   4853.  2.56  1.38  -0.12   4.4   0.420  0.196  0.224  2  0.36  0.19   2.0
222387   5055.  2.81  1.22  -0.11   4.4   0.629  0.453  0.176  2  0.57  0.15   2.7
222574   5523.  1.99  2.20   0.04   0.0  -9.999 -9.999 -9.999  3  0.62  0.11   7.0
223252   5031.  2.72  1.34  -0.03   2.2   0.306  0.123  0.183  2  0.60  0.16   2.8
224533   5030.  2.73  1.28  -0.01   3.3   0.484  0.300  0.184  2  0.47  0.16   2.6


==> anc/tableE6.dat <==
t02696732R   4820.  2.90  1.04  -0.13    0.0  -9.999 -9.999 -9.999   1.9   1.33
s03455760R   4654.  2.68  1.13  -0.07    3.6   0.101 -0.177  0.278   2.1   1.63
t03531478R   5000.  3.20  0.98  -0.06    3.8   0.510  0.313  0.197   1.8   1.50
s03744043R   4946.  2.94  1.10  -0.35    1.6   0.067 -0.130  0.197   1.6   1.31
s04243623R   5005.  3.75  0.74  -0.31    7.0   0.775  0.578  0.197   1.9   0.99
t04350501R   4929.  3.19  1.01  -0.09    4.1   0.464  0.251  0.213   2.0   1.63
s04351319R   4876.  3.32  0.91   0.29    7.1   0.657  0.419  0.238   2.1   1.45
t04448777R   4805.  3.19  0.95   0.10    0.0  -9.999 -9.999 -9.999   1.5   1.13
t04726049R   5028.  3.25  0.97  -0.16    1.5   0.124 -0.063  0.187   1.8   1.37
s04952717R   4793.  3.13  0.93   0.13    1.7  -0.065 -0.318  0.253   1.6   1.24
s05033245R   5049.  3.41  0.97   0.11    2.6   0.392  0.198  0.194   2.1   1.41
s05530598R   4599.  2.85  1.04   0.37   14.9   0.684  0.375  0.309   2.1   1.68
t05598645R   5052.  3.44  0.86  -0.17    0.5  -0.335 -0.520  0.185   2.0   1.14
s05723165R   5255.  3.67  0.90  -0.02    1.2   0.248  0.101  0.147   2.2   1.36
s05806522R   4574.  2.60  1.09   0.12    8.9   0.413  0.105  0.308   1.8   1.18
s05866737R   4874.  2.86  1.14  -0.26    3.0   0.267  0.050  0.217   1.8   1.52
s06117517R   4649.  2.94  0.97   0.28    6.0   0.332  0.038  0.294   1.8   1.26
s06144777R   4734.  3.02  1.02   0.14    2.2  -0.013 -0.282  0.269   1.9   1.18
t06531928R   5156.  3.73  0.69  -0.57    9.1   1.041  0.883  0.158   2.0   0.95
t06579495R   4772.  2.78  1.03  -0.02    1.0  -0.320 -0.569  0.249   1.2   1.22
t06665058R   4750.  3.10  0.86  -0.07    1.7  -0.116 -0.372  0.256   2.0   1.18
n06690139R   4979.  3.02  1.06  -0.14    4.1   0.521  0.323  0.198   1.9   1.56
t07341231R   5305.  3.65  1.31  -1.73   14.7   1.461  1.350  0.111   1.2   0.73
t07584122R   4974.  3.29  0.93  -0.08    5.6   0.650  0.447  0.203   1.9   1.26
t07799349R   4969.  3.56  0.94   0.28    8.6   0.841  0.621  0.220   2.1   1.31
t08475025R   4848.  2.88  1.02  -0.06    0.0  -9.999 -9.999 -9.999   1.9   1.41
t08493735R   5842.  3.62  1.14   0.01    0.0  -9.999 -9.999 -9.999   3.9   1.05
s08702606R   5472.  3.66  1.01  -0.11    0.0  -9.999 -9.999 -9.999   2.7   1.09
s08718745R   4902.  3.20  0.98  -0.25    0.0  -9.999 -9.999 -9.999   1.8   1.17
t08751420R   5260.  3.63  0.95  -0.15    0.0  -9.999 -9.999 -9.999   2.1   1.08
t09145955R   4943.  2.85  1.05  -0.34    1.0  -0.142 -0.338  0.196   1.7   1.39
t09812421R   5140.  3.48  0.87  -0.21    4.6   0.723  0.557  0.166   2.0   1.27
c10323222R   4525.  2.43  1.18   0.04    4.9   0.087 -0.232  0.319   2.0   1.55
t10709799R   4522.  2.51  1.11  -0.04    5.5   0.131 -0.185  0.316   1.7   1.29
t10866415R   4791.  2.82  0.93  -0.01    5.5   0.451  0.203  0.248   2.0   1.25
t11401156R   5053.  3.58  0.90   0.10   21.6   1.342  1.146  0.196   1.8   1.09
t11618103R   4922.  2.91  1.10  -0.17    2.8   0.290  0.081  0.209   1.6   1.41
t11717120R   5087.  3.72  0.75  -0.31   11.9   1.093  0.915  0.178   1.7   1.14
t11802968R   4962.  3.73  0.75  -0.06    0.0  -9.999 -9.999 -9.999   1.5   0.81
s01726211C   4983.  2.49  1.34  -0.57    1.7   0.137 -0.033  0.170   2.5   1.19
s02303367C   4600.  2.39  1.36   0.06    4.1   0.102 -0.196  0.298   2.2   1.23
s02424934C   4792.  2.48  1.31  -0.18    1.9  -0.016 -0.251  0.235   2.1   1.36
t02573092C   4688.  2.48  1.38   0.00    4.9   0.284  0.012  0.272   2.1   1.43
s02714397C   4910.  2.56  1.38  -0.47    1.6   0.028 -0.166  0.194   2.4   1.12
t03098045C   4820.  2.34  1.29  -0.24    3.2   0.242  0.019  0.223   2.1   1.11
s03217051C   4590.  2.44  1.27   0.21   10.7   0.522  0.213  0.309   2.4   1.22
t03323943C   4826.  2.55  1.26  -0.14   10.3   0.769  0.539  0.230   2.1   1.01
t03425476C   4780.  2.57  1.30  -0.03    5.3   0.426  0.179  0.247   2.2   1.37
n03748691C   4762.  2.53  1.31   0.11    3.4   0.215 -0.042  0.257   2.2   1.37
s04036007C   4916.  2.42  1.33  -0.36    0.0  -9.999 -9.999 -9.999   2.2   1.38
t04039306C   4806.  2.45  1.30  -0.10    2.8   0.172 -0.063  0.235   2.2   1.03
s04044238C   4519.  2.38  1.32   0.20   80.0   1.425  1.079  0.346   2.2   1.06
s04243796C   4620.  2.34  1.34   0.11    5.5   0.258 -0.037  0.295   2.1   1.26
s04445711C   4876.  2.50  1.38  -0.32    0.0  -9.999 -9.999 -9.999   2.3   1.35
s04770846C   4847.  2.60  1.27   0.02    6.1   0.562  0.331  0.231   2.5   1.58
s05000307C   5023.  2.64  1.27  -0.25  235.5   2.723  2.776 -0.053   2.9   1.41
s05266416C   4767.  2.50  1.33  -0.09    3.1   0.175 -0.071  0.246   2.3   1.51
t05514974C   4674.  2.26  1.30  -0.10    1.5  -0.252 -0.521  0.269   2.0   1.03
s05737655C   5026.  2.45  1.46  -0.63    0.0  -9.999 -9.999 -9.999   4.0   0.78
n05795626C   4923.  2.38  1.30  -0.72    0.0  -9.999 -9.999 -9.999   2.5   1.21
t05858034C   4887.  2.45  1.28  -0.19    0.0  -9.999 -9.999 -9.999   2.1   1.27
t07734065C   4882.  2.20  1.28  -0.43    0.7  -0.358 -0.551  0.193   1.9   0.93
c08813946C   4862.  2.64  1.27   0.09    5.3   0.517  0.287  0.230   3.0   2.09
t10382615C   4890.  2.25  1.27  -0.49    1.1  -0.154 -0.344  0.190   2.4   1.00
c10404994C   4802.  2.63  1.26  -0.06    4.3   0.357  0.116  0.241   2.6   1.50
n10426854C   4968.  2.52  1.34  -0.30    0.0  -9.999 -9.999 -9.999   2.6   1.78
t10600926C   4879.  2.48  1.29  -0.20    2.5   0.197 -0.014  0.211   2.3   0.82
t10604460C   4573.  2.37  1.30   0.14    7.4   0.333  0.023  0.310   3.6   1.26
c10716853C   4874.  2.55  1.27  -0.08    2.1   0.119 -0.100  0.219   2.2   1.75
t11177749C   4677.  2.24  1.26  -0.04    1.1  -0.381 -0.652  0.271   2.0   1.20
t11352756C   4604.  2.29  1.31  -0.04    1.9  -0.235 -0.527  0.292   2.3   0.86
n11444313C   4757.  2.52  1.36   0.00    5.2   0.393  0.139  0.254   2.4   1.39
n11569659C   4879.  2.48  1.36  -0.26    5.4   0.533  0.325  0.208   2.6   0.85
n11657684C   4951.  2.47  1.29  -0.12    4.4   0.526  0.332  0.194   1.9   1.27
s11819760C   4824.  2.36  1.32  -0.18    3.2   0.248  0.023  0.225   1.8   1.25
t12008680C   4881.  2.55  1.31  -0.32    0.0  -9.999 -9.999 -9.999   2.7   0.81
c12884274C   4683.  2.44  1.35   0.11    6.8   0.427  0.148  0.279   2.4   1.39
s02013502S   4913.  2.69  1.14  -0.02    4.6   0.506  0.294  0.212   2.8   1.94
s02448225S   4577.  2.37  1.32   0.16    8.2   0.385  0.075  0.310   2.4   1.87
t02988638S   4912.  2.67  1.22   0.06   10.2   0.864  0.646  0.218   2.2   2.31
s03730953S   4861.  2.55  0.97  -0.07    1.2  -0.140 -0.362  0.222   2.8   1.97
s03758458S   5009.  2.71  1.28   0.07    1.4   0.093 -0.098  0.191   2.6   2.18
t04056266S   5021.  2.67  1.17  -0.03    1.2   0.031 -0.152  0.183   2.1   2.25
t04570120S   5035.  2.73  1.20   0.05    5.3   0.700  0.515  0.185   2.6   2.44
s04902641S   4986.  2.84  1.15   0.03    1.8   0.178 -0.021  0.199   2.2   2.56
s05088362S   4760.  2.41  1.33   0.03    1.5  -0.145 -0.398  0.253   2.1   2.22
s05128171S   4808.  2.54  1.30   0.04    8.1   0.647  0.405  0.242   2.4   2.03
t05283798S   4770.  2.53  1.30   0.09    4.3   0.326  0.071  0.255   2.2   1.79
s05307747S   5030.  2.77  1.27   0.01    0.8  -0.135 -0.320  0.185   2.6   2.91
t05611192S   5064.  2.91  1.20   0.02    9.9   1.003  0.822  0.181   3.0   2.43
s05990753S   5010.  2.97  1.15   0.19   20.6   1.294  1.091  0.203   3.4   2.70
s06276948S   4939.  2.84  1.18   0.19    0.0  -9.999 -9.999 -9.999   2.6   2.35
s07205067S   5064.  2.58  1.32   0.03    2.6   0.415  0.241  0.174   3.8   3.49
s07581399S   5070.  2.74  1.14   0.01   23.1   1.400  1.222  0.178   3.3   3.13
s08378462S   4995.  2.81  1.19   0.06    0.4  -0.467 -0.664  0.197   2.1   2.47
s09173371S   5064.  2.85  1.18   0.00    0.0  -9.999 -9.999 -9.999   2.9   2.32
t09349632S   4976.  2.75  1.12   0.12   10.7   0.955  0.753  0.202   2.6   2.60
t09583430S   4854.  2.73  1.19   0.21    4.7   0.459  0.219  0.240   2.2   2.62
n09705687S   5129.  2.81  1.26  -0.19    1.3   0.167  0.010  0.157   2.5   1.92
t10474071S   4975.  2.65  1.17   0.09    0.3  -0.612 -0.813  0.201   2.1   2.38
t11251115S   4837.  2.57  1.29   0.07   10.5   0.796  0.559  0.237   2.2   2.45
t11721438S   4959.  2.87  1.12   0.14   15.1   1.092  0.881  0.211   2.4   2.40
t12070114S   4698.  2.46  1.30   0.05    9.7   0.601  0.329  0.272   2.1   1.78

